Testing the multipole structure and conservative dynamics of compact binaries using gravitational wave observations: The spinning case

In an earlier work [S. Kastha et al., PRD {\bf 98}, 124033 (2018)], we developed the {\it parametrized multipolar gravitational wave phasing formula} to test general relativity, for the non-spinning compact binaries in quasi-circular orbit. In this paper, we extend the method and include the important effect of spins in the inspiral dynamics. Furthermore, we consider parametric scaling of PN coefficients of the conserved energy for the compact binary, resulting in the parametrized phasing formula for non-precessing spinning compact binaries in quasi-circular orbit. We also compute the projected accuracies with which the second and third generation ground-based gravitational wave detector networks as well as the planned space-based detector LISA will be able to measure the multipole deformation parameters and the binding energy parameters. Based on different source configurations, we find that a network of third-generation detectors would have comparable ability to that of LISA in constraining the conservative and dissipative dynamics of the compact binary systems. This parametrized multipolar waveform would be extremely useful not only in deriving the first upper limits on any deviations of the multipole and the binding energy coefficients from general relativity using the gravitational wave detections, but also for science case studies of next generation gravitational wave detectors.

==> supl-Multipole-spin.m <==
(* ::Package:: *)

(* Authors : Shilpa Kastha, Anuradha Gupta, K. G. Arun, B. S. Sathyaprakash,
             Chris Van Den Broeck *)
(*
This package gives the complete set of the inputs (parametrized gravitational wave 
energy flux and the parametrized conserved energy for non-precessing spinning compact 
binary inspirals) to calculate all the Post-Newtonian (PN) GW approximants along with 
TaylorF2 phasing  Quoted in Eq.(A.2) of [S. Kastha et al., PRD 98, 124033 (2018)] and 
Eq(3.4) of this paper and the parametric equations for t(v) & \[Phi](v) needed for TaylorT2 
phasing as well as the instanteneous GW frequency and phase for TaylorT3  approximant
*)

(*
Parameters :
\[Gamma]E = 0.577216 is the Euler constant
m1 and m2 are the component masses for the compact binary system.
\[Nu]  = m1 m2/(m1+m2)^2
v  = (\[Pi] (m1+m2)f)^(1/3)
m  = m1 + m2;
kp = \[Kappa]1 + \[Kappa]2;
km = \[Kappa]1 - \[Kappa]2;
\[Delta]m = m1 - m2;
\[Delta]= \[Delta]m/m = Sqrt[1-4\[Nu]]
vlso is v at the last stable orbit
The scaling to the multipole moments introduced to consider the diviations from GR
is of the form
UL \[Rule] \[Mu]L UL & VL \[Rule] \[Epsilon]L VL
wher UL and  VL are the radiative multipole moments.


All the expressions are provided either in terms of SL and SigmaL or \[Chi]a and \[Chi]s. 
All the spin variables (SL and SigmaL or \[Chi]a and \[Chi]s) are the projections of the 
corresponding vector along the orbital angular momentum direction.
The relations between these two types of variables are the following--
c=1;
\[Chi]1=G m1^2S1;
\[Chi]2=G m1^2S2;
\[Chi]s=(\[Chi]1+\[Chi]2)/2;
\[Chi]a=(\[Chi]1-\[Chi]2)/2;
SL = G m^2 (\[Delta] \[Chi]a + (1-2 \[Nu])\[Chi]s)
SigmaL= -G m^2 (\[Delta] \[Chi]s + \[Chi]a )
*)

(*
3.5PN Spin-spin contributions to the flux being incomplete we do not quote that 
contribution to any of the following quantitites.
*)


(*3.5 PN parametrized conserved energy quoted in Eq.(3.2) *)

Energy3p5PNSpin=-(1/2) v^2 \[Nu] \[Alpha]0(1+v^2 \[Alpha]2/\[Alpha]0 (-(3/4)-\[Nu]/12)+v^3/(G m^2) \[Alpha]3/\[Alpha]0 (14/3 SL+2 SigmaL \[Delta])
+v^4 \[Alpha]4/\[Alpha]0 (-(27/8)+(19 \[Nu])/8-\[Nu]^2/24+1/(G^2 m^4) ((-2-kp) SL^2+SigmaL SL (km+(-2-kp) \[Delta])+SigmaL^2 (-(kp/2)+(km \[Delta])/2+(2+kp) \[Nu])))
+v^5/(G m^2) \[Alpha]5/\[Alpha]0 (SL (11-(61 \[Nu])/9)+\[Delta] SigmaL (3-10/3 \[Nu]))+v^7/(G m^2) \[Alpha]7/\[Alpha]0 (SL (135/4-367/4 \[Nu]+29/12 \[Nu]^2)+\[Delta] SigmaL (27 /4-39\[Nu]+5/4 \[Nu]^2)) 
+v^6 \[Alpha]6 /\[Alpha]0 (-(675/64)+(34445/576-(205 \[Pi]^2)/96) \[Nu]-(155 \[Nu]^2)/96-(35 \[Nu]^3)/5184+1/(G^2 m^4) (SL^2 (50/9-(25 kp)/6-(5 km \[Delta])/3+(5/3+(5 kp)/6) \[Nu])
+SigmaL SL ((5 km)/2+(25/3-(5 kp)/2) \[Delta]+((35 km)/6+(5/3+(5 kp)/6) \[Delta]) \[Nu])+SigmaL^2 (5-(5 kp)/4+(5 km \[Delta])/4+(-10+(5 kp)/4+(5 km \[Delta])/4) \[Nu]+(-(5/3)-(5 kp)/6) \[Nu]^2))));



(*Parametrized gravitational wave energy flux in terms of multipolar 
coefficients {\[Mu]2, \[Mu]3, \[Mu]4, \[Mu]5, \[Epsilon]2, \[Epsilon]3, \[Epsilon]4} quoted in Eq.(A.2) of 
[S. Kastha et al., PRD 98, 124033 (2018)] and Eq(2.5) of this paper*)

flux3p5PN[1]=1;
flux3p5PN[2]=v^2 (-(107/21)+(55 \[Nu])/21+\[Mu]3^2/\[Mu]2^2 (1367/1008-(1367 \[Nu])/252)+\[Epsilon]2^2/\[Mu]2^2 (1/36-\[Nu]/9));
flux3p5PN[3]=v^3 (4 \[Pi]-4/(G m^2) SL+SigmaL/(G m^2) \[Delta] (-(4/3)+\[Epsilon]2^2/(12 \[Mu]2^2)));
flux3p5PN[4]=v^4 (4784/1323-(87691 \[Nu])/5292+(5851 \[Nu]^2)/1323+((4+2 kp) SL^2)/(G^2 m^4)+(SigmaL SL (-2 km+(4+2 kp) \[Delta]))/(G^2 m^4)
+SigmaL^2/(G^2 m^4) (-km \[Delta]+\[Epsilon]2^2/(16 \[Mu]2^2)+kp (1-2 \[Nu])-4 \[Nu])+\[Mu]3^2/\[Mu]2^2 (-(32807/3024)+(3515 \[Nu])/72-(8201 \[Nu]^2)/378)+\[Epsilon]2^2/\[Mu]2^2 (-(17/504)+(11 \[Nu])/63-(10 \[Nu]^2)/63)
+\[Epsilon]3^2/\[Mu]2^2 (5/63-(10 \[Nu])/21+(5 \[Nu]^2)/7)+\[Mu]4^2/\[Mu]2^2 (8965/3969-(17930 \[Nu])/1323+(8965 \[Nu]^2)/441));
flux3p5PN[5]=v^5 (\[Pi] (-(428/21)+(178 \[Nu])/21+\[Mu]3^2/\[Mu]2^2 (16403/2016-(16403 \[Nu])/504)+\[Epsilon]2^2/\[Mu]2^2 (1/18-(2 \[Nu])/9))
+SigmaL/(G m^2) \[Delta] (208/63+\[Epsilon]3^2/\[Mu]2^2 (20/63-(20 \[Nu])/21)+\[Epsilon]2^2/\[Mu]2^2 (-(367/1008)+(11 \[Nu])/18)-(10 \[Nu])/9+\[Mu]3^2/\[Mu]2^2 (-(1025/252)+(1025 \[Nu])/84))
+SL/(G m^2) (316/63-(514 \[Nu])/63+\[Epsilon]3^2/\[Mu]2^2 (20/63-(20 \[Nu])/21)+\[Epsilon]2^2/\[Mu]2^2 (-(43/126)+(86 \[Nu])/63)+\[Mu]3^2/\[Mu]2^2 (-(598/63)+(2392 \[Nu])/63)));
flux3p5PN[6]=v^6 (99210071/1091475-1712/105 \[Gamma]E+(16 \[Pi]^2)/3+(1650941/349272+(41 \[Pi]^2)/48) \[Nu]-669017/19404 \[Nu]^2+255110/43659 \[Nu]^3-856/105 Log[16 v^2]
-16 \[Pi] SL/(G m^2)+SigmaL/(G m^2) \[Delta] \[Pi](-(16/3)+\[Epsilon]2^2/(6 \[Mu]2^2))+\[Mu]5^2/\[Mu]2^2 (1002569/249480-(1002569 \[Nu])/31185+(1002569 \[Nu]^2)/12474-(2005138 \[Nu]^3)/31185)+\[Mu]3^2/\[Mu]2^2 (7345/297-(30103159 \[Nu])/199584+(10994153 \[Nu]^2)/49896-(45311 \[Nu]^3)/891)
+\[Epsilon]4^2/\[Mu]2^2 (5741/35280-(5741 \[Nu])/4410+(5741 \[Nu]^2)/1764-(5741 \[Nu]^3)/2205)+\[Epsilon]2^2/\[Mu]2^2 (-(2215/254016)-(13567 \[Nu])/63504+(65687 \[Nu]^2)/63504-(853 \[Nu]^3)/5292)+\[Epsilon]3^2/\[Mu]2^2 (-(193/567)+(1304 \[Nu])/567-(2540 \[Nu]^2)/567+(365 \[Nu]^3)/189)
+\[Mu]4^2/\[Mu]2^2 (-(1063093/43659)+(20977942 \[Nu])/130977-(12978200 \[Nu]^2)/43659+(1568095 \[Nu]^3)/14553)+1/(G^2 m^4) (SL^2 (-(1198/63)-(46 kp)/7+(55 km \[Delta])/21+(20 \[Epsilon]3^2)/(63 \[Mu]2^2)+(82/7+(41 kp)/7) \[Nu]
+\[Mu]3^2/\[Mu]2^2 (1367/168+(1367 kp)/336-(km \[Delta])/1008+(-(1367/42)-(1367 kp)/84) \[Nu])+\[Epsilon]2^2/\[Mu]2^2 (1/6+kp/12-(km \[Delta])/18+(-(2/3)-kp/3) \[Nu]))+SigmaL^2 (-(26/9)-(193 kp)/42+km \[Delta] (193/42-(233 \[Nu])/42)
+\[Epsilon]3^2/\[Mu]2^2 (20/63-(80 \[Nu])/63)+(1562/63+(619 kp)/42) \[Nu]+(-(82/7)-(41 kp)/7) \[Nu]^2+\[Epsilon]2^2/\[Mu]2^2 (-(31/56)+(5 kp)/72+km \[Delta] (-(5/72)+(2 \[Nu])/9)+(167/168-(13 kp)/36) \[Nu]+(2/3+kp/3) \[Nu]^2)
+\[Mu]3^2/\[Mu]2^2 ((293 kp)/144+(-(1367/168)-(12305 kp)/1008) \[Nu]+(1367/42+(1367 kp)/84) \[Nu]^2+km \[Delta] (-(293/144)+(8203 \[Nu])/1008)))
+SigmaL SL ((40 \[Delta] \[Epsilon]3^2)/(63 \[Mu]2^2)+km (193/21-(49 \[Nu])/3)+\[Delta] (-(1436/63)-(193 kp)/21+(82/7+(41 kp)/7) \[Nu])+\[Mu]3^2/\[Mu]2^2 (km (-(293/72)+(293 \[Nu])/18)+\[Delta] (1367/168+(293 kp)/72+(-(1367/42)-(1367 kp)/84) \[Nu]))
+\[Epsilon]2^2/\[Mu]2^2 (km (-(5/36)+(5 \[Nu])/9)+\[Delta] (-(143/252)+(5 kp)/36+(-(2/3)-kp/3) \[Nu])))));
flux3p5PN[7]=v^7 (\[Pi](19136/1323-(144449 \[Nu])/2646+(33389 \[Nu]^2)/2646+\[Mu]3^2/\[Mu]2^2 (-(98417/1512)+(55457 \[Nu])/192-(344447 \[Nu]^2)/3024)
+\[Epsilon]2^2/\[Mu]2^2 (-(17/252)+(9 \[Nu])/28-(13 \[Nu]^2)/63)+\[Epsilon]3^2/\[Mu]2^2 (20/63-(40 \[Nu])/21+(20 \[Nu]^2)/7)+\[Mu]4^2/\[Mu]2^2 (23900/1323-(47800 \[Nu])/441+(23900 \[Nu]^2)/147)
+1/(G^2 m^4) ((16+8 kp) SL^2+SigmaL SL (-8 km+(16+8 kp) \[Delta])+SigmaL^2 (4 kp-4 km \[Delta]+\[Epsilon]2^2/(8 \[Mu]2^2)+(-16-8 kp) \[Nu])))
+SL/(G m^2) (58468/1323+(154424 \[Nu])/1323+(3494 \[Nu]^2)/1323+\[Mu]4^2/\[Mu]2^2 (-(272392/11907)+(544784 \[Nu])/3969-(272392 \[Nu]^2)/1323)+\[Epsilon]3^2/\[Mu]2^2 (-(1556/567)+(7150 \[Nu])/567-(7300 \[Nu]^2)/567)
+\[Epsilon]2^2/\[Mu]2^2 (2131/15876-(1165 \[Nu])/2646-(1534 \[Nu]^2)/3969)+\[Epsilon]4^2/\[Mu]2^2 (5741/7056-(5741 \[Nu])/1176+(5741 \[Nu]^2)/882)+\[Mu]3^2/\[Mu]2^2 (65491/1296-(345665 \[Nu])/1512+(120121 \[Nu]^2)/1134))
+SigmaL/(G m^2) \[Delta](49844/3969+(366697 \[Nu])/7938+(28423 \[Nu]^2)/3969+\[Mu]4^2/\[Mu]2^2 (-(1592/147)+(7960 \[Nu])/147-(3184 \[Nu]^2)/49)+\[Epsilon]3^2/\[Mu]2^2 (-(188/81)+(5140 \[Nu])/567-(490 \[Nu]^2)/81)
+\[Epsilon]2^2/\[Mu]2^2 (14383/63504-(37585 \[Nu])/31752-(41471 \[Nu]^2)/127008)+\[Epsilon]4^2/\[Mu]2^2 (5741/7056-(28705 \[Nu])/7056+(5741 \[Nu]^2)/1176)+\[Mu]3^2/\[Mu]2^2 (253385/9072-(811795 \[Nu])/9072+(319661 \[Nu]^2)/18144)));
FluxSOSS3p5PN=32/5 c^5/G v^10 \[Nu]^2 \[Mu]2^2 Sum[flux3p5PN[ii],{ii,1,7}];



(*Parametrized gravitational wave phasing in terms of multipolar 
coefficients {\[Mu]2, \[Mu]3, \[Mu]4, \[Mu]5, \[Epsilon]2, \[Epsilon]3, \[Epsilon]4, \[Alpha]0, \[Alpha]2, \[Alpha]3, \[Alpha]4, \[Alpha]5, \[Alpha]6,
\[Alpha]7} quoted in Eq.(3.4)*)


TF2Phasing[1]=1;
TF2Phasing[2]= v^2 (2140/189-(1100 \[Nu])/189+\[Alpha]2/\[Alpha]0 (-(10/3)-(10 \[Nu])/27)+\[Epsilon]2^2/\[Mu]2^2 (-(5/81 )+(20 \[Nu])/81)+\[Mu]3^2/\[Mu]2^2 (-(6835/2268)+(6835 \[Nu])/567));
TF2Phasing[3]= v^3 (-16 \[Pi]+\[Delta] (32/3+(80 \[Alpha]3)/(3 \[Alpha]0)+\[Epsilon]2^2/(3 \[Mu]2^2)) \[Chi]a+(32/3+(80 \[Alpha]3)/(3 \[Alpha]0)+\[Epsilon]2^2/(3 \[Mu]2^2)+(-(32/3)-(40 \[Alpha]3)/(3 \[Alpha]0)-(4 \[Epsilon]2^2)/(3 \[Mu]2^2)) \[Nu]) \[Chi]s);
TF2Phasing[4]= v^4 (295630/1323-(267745 \[Nu])/2646+(32240 \[Nu]^2)/1323+\[Mu]4^2/\[Mu]2^2 (-(89650/3969)+(179300 \[Nu])/1323-(89650 \[Nu]^2)/441)+\[Epsilon]3^2/\[Mu]2^2 (-(50/63)+(100 \[Nu])/21-(50 \[Nu]^2)/7)+\[Alpha]4/\[Alpha]0 (-(405/4)+(285 \[Nu])/4-(5 \[Nu]^2)/4)+\[Epsilon]2^4/\[Mu]2^4 (5/648-(5 \[Nu])/81+(10 \[Nu]^2)/81)+\[Alpha]2/\[Alpha]0 (-(535/7)+(1940 \[Nu])/63+(275 \[Nu]^2)/63)
+\[Mu]3^4/\[Mu]2^4 (9343445/508032-(9343445 \[Nu])/63504+(9343445 \[Nu]^2)/31752)+\[Epsilon]2^2/\[Mu]2^2 (-(1885/756)+(695 \[Nu])/63-(800 \[Nu]^2)/189+(\[Alpha]2 (5/12-(175 \[Nu])/108-(5 \[Nu]^2)/27))/\[Alpha]0)+\[Mu]3^2/\[Mu]2^2 (\[Epsilon]2^2/\[Mu]2^2 (6835/9072-(6835 \[Nu])/1134+(6835 \[Nu]^2)/567)-104815/3528+(8545 \[Nu])/63-(29630 \[Nu]^2)/441+\[Alpha]2/\[Alpha]0 (6835/336-(34175 \[Nu])/432-(6835 \[Nu]^2)/756))
+(-10 kp+km (-10-(15 \[Alpha]4)/\[Alpha]0) \[Delta]-(5 \[Epsilon]2^2)/(8 \[Mu]2^2)+(40+20 kp) \[Nu]+\[Alpha]4/\[Alpha]0 (-15 kp+(60+30 kp) \[Nu])) \[Chi]a^2+(\[Delta] (-20 kp-(30 kp \[Alpha]4)/\[Alpha]0-(5 \[Epsilon]2^2)/(4 \[Mu]2^2))+km (-20+40 \[Nu]+\[Alpha]4/\[Alpha]0 (-30+60 \[Nu]))) \[Chi]a \[Chi]s
+(-10 kp+km (-10-(15 \[Alpha]4)/\[Alpha]0) \[Delta]+(-40+20 kp) \[Nu]+\[Epsilon]2^2/\[Mu]2^2 (-(5/8)+(5 \[Nu])/2)+\[Alpha]4/\[Alpha]0 (-15 kp+(-60+30 kp) \[Nu])) \[Chi]s^2);
TF2Phasing[5]= v^5 (1+3 Log[v/vlso]) (\[Pi] (17120/189-(10480 \[Nu])/189+\[Alpha]2/\[Alpha]0 (-(80/3)-(80 \[Nu])/27)+\[Epsilon]2^2/\[Mu]2^2 (-(20/27)+(80 \[Nu])/27)+\[Mu]3^2/\[Mu]2^2 (-(9115/756)+(9115 \[Nu])/189))+\[Delta] (-(64160/567)+(17440 \[Nu])/567+\[Mu]3^2/\[Mu]2^2 (13670/1701-(23930 \[Nu])/1701+(\[Alpha]3 (68350/1701-(273400 \[Nu])/1701))/\[Alpha]0+\[Epsilon]2^2/\[Mu]2^2 (6835/6804-(6835 \[Nu])/1701))
+\[Epsilon]2^4/\[Mu]2^4 (5/243-(20 \[Nu])/243)+\[Alpha]2/\[Alpha]0 (160/9+(160 \[Nu])/81)+\[Epsilon]2^2/\[Mu]2^2 (-(1465/486)+(4520 \[Nu])/1701+\[Alpha]3/\[Alpha]0 (200/243-(800 \[Nu])/243)+\[Alpha]2/\[Alpha]0 (5/9+(5 \[Nu])/81))+\[Alpha]5/\[Alpha]0 (-(1120/9)+(4340 \[Nu])/81)+\[Alpha]3/\[Alpha]0 (-(85600/567)+(44000 \[Nu])/567)) \[Chi]a
+(-(64160/567)+(93920 \[Nu])/567-(1760 \[Nu]^2)/189+\[Alpha]3/\[Alpha]0 (-(85600/567)+(12400 \[Nu])/81-(22000 \[Nu]^2)/567)+\[Epsilon]3^2/\[Mu]2^2 ((1600 \[Nu])/567-(1600 \[Nu]^2)/189)+\[Alpha]5/\[Alpha]0 (-(1120/9)+(16940 \[Nu])/81-(280 \[Nu]^2)/81)+\[Alpha]2/\[Alpha]0 (160/9-(1280 \[Nu])/81-(160 \[Nu]^2)/81)+\[Epsilon]2^4/\[Mu]2^4 (5/243-(40 \[Nu])/243+(80 \[Nu]^2)/243)
+\[Epsilon]2^2/\[Mu]2^2 (-(1465/486)+(23230 \[Nu])/1701-(10880 \[Nu]^2)/1701+(\[Alpha]2 (5/9-(175 \[Nu])/81-(20 \[Nu]^2)/81))/\[Alpha]0+(\[Alpha]3 (200/243-(100 \[Nu])/27+(400 \[Nu]^2)/243))/\[Alpha]0)+\[Mu]3^2/\[Mu]2^2 (\[Epsilon]2^2/\[Mu]2^2 (6835/6804-(13670 \[Nu])/1701+(27340 \[Nu]^2)/1701)+13670/1701-(58090 \[Nu])/1701+(13640 \[Nu]^2)/1701+\[Alpha]3/\[Alpha]0 (68350/1701-(34175 \[Nu])/189+(136700 \[Nu]^2)/1701))) \[Chi]s);
TF2Phasing[6]= v^6 (36847016/509355-6848/21 \[Gamma]E-(640 \[Pi]^2)/3+(28398155/67914+(205 \[Pi]^2)/12)\[Nu]-563225/3773 \[Nu]^2+3928700/305613 \[Nu]^3-(6848 Log[4 v])/21+\[Mu]3^6/\[Mu]2^6 (12772489315/256048128-(12772489315 \[Nu])/21337344+(12772489315 \[Nu]^2)/5334336-(12772489315 \[Nu]^3)/4000752)
+\[Mu]5^2/\[Mu]2^2 (1002569/12474-(4010276 \[Nu])/6237+(10025690 \[Nu]^2)/6237-(8020552 \[Nu]^3)/6237)+\[Alpha]4/\[Alpha]0 (14445/14-(8795 \[Nu])/7+(8105 \[Nu]^2)/21-(275 \[Nu]^3)/42)+\[Epsilon]2^6/\[Mu]2^6 (5/11664-(5 \[Nu])/972+(5 \[Nu]^2)/243-(20 \[Nu]^3)/729)+\[Alpha]6/\[Alpha]0 (3375/4+(-(172225/36)+(1025 \[Pi]^2)/6) \[Nu]+(775 \[Nu]^2)/6+(175 \[Nu]^3)/324)
+\[Alpha]2/\[Alpha]0 (295630/441-(1818445 \[Nu])/7938+(312575 \[Nu]^2)/7938+(32240 \[Nu]^3)/3969)+ \[Epsilon]4^2/\[Mu]2^2 (5741 /1764-(11482 \[Nu])/441+(28705 \[Nu]^2)/441-(22964 \[Nu]^3)/441)+\[Epsilon]3^2/\[Mu]2^2 (37180/3969-(235640 \[Nu])/3969+(420200 \[Nu]^2)/3969-(47900 \[Nu]^3)/1323+\[Alpha]2/\[Alpha]0 (-(50/21)+(2650 \[Nu])/189-(1250 \[Nu]^2)/63-(50 \[Nu]^3)/21))
+\[Epsilon]2^4/\[Mu]2^4 (-(25/126)+(3775 \[Nu])/2268-(2150 \[Nu]^2)/567+(100 \[Nu]^3)/81+\[Alpha]2/\[Alpha]0 (5/216-(355 \[Nu])/1944+(85 \[Nu]^2)/243+(10 \[Nu]^3)/243))+\[Mu]4^2/\[Mu]2^2 (\[Epsilon]2^2/\[Mu]2^2 (-(89650/35721)+(896500 \[Nu])/35721-(986150 \[Nu]^2)/11907+(358600 \[Nu]^3)/3969)-24426860/916839+(62508560 \[Nu])/305613-(12980600 \[Nu]^2)/33957+(286700 \[Nu]^3)/11319
+\[Alpha]2/\[Alpha]0 (-(89650/1323)+(4751450 \[Nu])/11907-(2241250 \[Nu]^2)/3969-(89650 \[Nu]^3)/1323))+\[Epsilon]2^2/\[Mu]2^2 (\[Epsilon]3^2/\[Mu]2^2 (-(50/567)+(500 \[Nu])/567-(550 \[Nu]^2)/189+(200 \[Nu]^3)/63)+6134935/190512-(2353285 \[Nu])/15876+(550075 \[Nu]^2)/6804-(150845 \[Nu]^3)/11907+\[Alpha]2/\[Alpha]0 (-(1885/252)+(73175 \[Nu])/2268-(1705 \[Nu]^2)/189-(800 \[Nu]^3)/567)
+\[Alpha]4/\[Alpha]0 (-(45/8)+(635 \[Nu])/24-(1145 \[Nu]^2)/72+(5 \[Nu]^3)/18))+\[Mu]3^2/\[Mu]2^2 (\[Epsilon]2^4/\[Mu]2^4 (6835/108864-(6835 \[Nu])/9072+(6835 \[Nu]^2)/2268-(6835 \[Nu]^3)/1701)+\[Epsilon]3^2/\[Mu]2^2 (-(34175/7938)+(170875 \[Nu])/3969-(375925 \[Nu]^2)/2646+(68350 \[Nu]^3)/441)
+\[Mu]4^2/\[Mu]2^2 (-(61275775/500094)+(306378875 \[Nu])/250047-(674033525 \[Nu]^2)/166698+(122551550 \[Nu]^3)/27783)+\[Epsilon]2^2/\[Mu]2^2 (-(1742995/190512)+(1045805 \[Nu])/13608-(2091650 \[Nu]^2)/11907+(697310 \[Nu]^3)/11907+\[Alpha]2/\[Alpha]0 (6835/3024-(485285 \[Nu])/27216+(116195 \[Nu]^2)/3402+(6835 \[Nu]^3)/1701))
+732782515/3667356-(1061322545 \[Nu])/1222452+(1027073335 \[Nu]^2)/3667356-(15723035 \[Nu]^3)/916839+\[Alpha]2/\[Alpha]0 (-(104815/1176)+(4201865 \[Nu])/10584-(206855 \[Nu]^2)/1323-(29630 \[Nu]^3)/1323)+\[Alpha]4/\[Alpha]0 (-(61515/224)+(868045 \[Nu])/672-(1565215 \[Nu]^2)/2016+(6835 \[Nu]^3)/504))
+\[Mu]3^4/\[Mu]2^4 (\[Epsilon]2^2/\[Mu]2^2 (9343445/3048192-(9343445 \[Nu])/254016+(9343445 \[Nu]^2)/63504-(9343445 \[Nu]^3)/47628)+140055985/5334336-(1148286835 \[Nu])/5334336+(307950925 \[Nu]^2)/666792-(27838955 \[Nu]^3)/333396+\[Alpha]2/\[Alpha]0 (9343445/169344-(663384595 \[Nu])/1524096+(158838565 \[Nu]^2)/190512+(9343445 \[Nu]^3)/95256))
+\[Delta] \[Pi](640/3+(1600 \[Alpha]3)/(3 \[Alpha]0)+(10 \[Epsilon]2^2)/\[Mu]2^2) \[Chi]a+(-(1120/9)+\[Epsilon]2^4/\[Mu]2^4 (-(5/24)+(5 \[Nu])/6)-(3320 \[Nu])/63+(3880 \[Nu]^2)/21+\[Alpha]3/\[Alpha]0 (-(3200/9)+(12800 \[Nu])/9)+\[Alpha]2/\[Alpha]0 (120 \[Nu]+(40 \[Nu]^2)/3)+\[Alpha]6/\[Alpha]0 (-(1600/9)-(800 \[Nu])/9+(400 \[Nu]^2)/3)+\[Alpha]4/\[Alpha]0 (-((4280 \[Nu])/7)+(2200 \[Nu]^2)/7)
+kp (1150/7-(2990 \[Nu])/7+(1940 \[Nu]^2)/21+\[Alpha]2/\[Alpha]0 (-30+(170 \[Nu])/3+(20 \[Nu]^2)/3)+\[Alpha]6/\[Alpha]0 (700/3-(1900 \[Nu])/3+(200 \[Nu]^2)/3)+\[Alpha]4/\[Alpha]0 (1070/7-(2690 \[Nu])/7+(1100 \[Nu]^2)/7))+\[Delta] (km (1150/7+\[Alpha]6/\[Alpha]0 (700/3-(500 \[Nu])/3)+\[Alpha]4/\[Alpha]0 (1070/7-(550 \[Nu])/7)+\[Alpha]2/\[Alpha]0 (-30-(10 \[Nu])/3)
-(690 \[Nu])/7)+km \[Epsilon]2^2/\[Mu]2^2 (-(5/6)+(20 \[Nu])/9+\[Alpha]4/\[Alpha]0 (-(5/6)+(10 \[Nu])/3))+km \[Mu]3^2/\[Mu]2^2 (-(95/7)+(13675 \[Nu])/252+(\[Alpha]4 (-(6835/168)+(6835 \[Nu])/42))/\[Alpha]0))+\[Epsilon]2^2/\[Mu]2^2 (470/63+\[Alpha]2/\[Alpha]0 (-(15/8)-(5 \[Nu])/24)-(340 \[Nu])/63-(40 \[Nu]^2)/9+\[Alpha]3/\[Alpha]0 (-(100/9)+(400 \[Nu])/9)+\[Alpha]4/\[Alpha]0 ((10 \[Nu])/3-(40 \[Nu]^2)/3)
+kp (-(5/6)+(35 \[Nu])/9-(20 \[Nu]^2)/9+\[Alpha]4/\[Alpha]0 (-(5/6)+5 \[Nu]-(20 \[Nu]^2)/3)))+\[Mu]3^2/\[Mu]2^2 (\[Epsilon]2^2/\[Mu]2^2 (-(6835/2016)+(6835 \[Nu])/504)+(6835 \[Nu])/126-(13670 \[Nu]^2)/63+\[Alpha]4/\[Alpha]0 ((6835 \[Nu])/42-(13670 \[Nu]^2)/21)+kp (-(95/7)+(20515 \[Nu])/252-(6835 \[Nu]^2)/63+\[Alpha]4/\[Alpha]0 (-(6835/168)+(6835 \[Nu])/28-(6835 \[Nu]^2)/21)))) \[Chi]a^2
+(km \[Mu]3^2/\[Mu]2^2 (-(190/7)+(20515 \[Nu])/126-(13670 \[Nu]^2)/63+(\[Alpha]4 (-(6835/84)+(6835 \[Nu])/14-(13670 \[Nu]^2)/21))/\[Alpha]0)+km \[Epsilon]2^2/\[Mu]2^2 (-(5/3)+(70 \[Nu])/9-(40 \[Nu]^2)/9+(\[Alpha]4 (-(5/3)+10 \[Nu]-(40 \[Nu]^2)/3))/\[Alpha]0)+km (2300/7-(5980 \[Nu])/7+(3880 \[Nu]^2)/21+\[Alpha]2/\[Alpha]0 (-60+(340 \[Nu])/3+(40 \[Nu]^2)/3)
+\[Alpha]6/\[Alpha]0 (1400/3-(3800 \[Nu])/3+(400 \[Nu]^2)/3)+\[Alpha]4/\[Alpha]0 (2140/7-(5380 \[Nu])/7+(2200 \[Nu]^2)/7))+\[Delta] (-(2240/9)+\[Alpha]6/\[Alpha]0 (-(3200/9)-(5600 \[Nu])/9)+kp (2300/7+\[Alpha]6/\[Alpha]0 (1400/3-(1000 \[Nu])/3)+\[Alpha]4/\[Alpha]0 (2140/7-(1100 \[Nu])/7)+\[Alpha]2/\[Alpha]0 (-60-(20 \[Nu])/3)-(1380 \[Nu])/7)+(560 \[Nu])/9
+\[Epsilon]2^4/\[Mu]2^4 (-(5/12)+(5 \[Nu])/3)+\[Alpha]3/\[Alpha]0 (-(6400/9)+(1600 \[Nu])/3)+\[Epsilon]2^2/\[Mu]2^2 (940/63+\[Alpha]2/\[Alpha]0 (-(15/4)-(5 \[Nu])/12)-(650 \[Nu])/63+\[Alpha]3/\[Alpha]0 (-(200/9)+50 \[Nu])+kp (-(5/3)+(40 \[Nu])/9+\[Alpha]4/\[Alpha]0 (-(5/3)+(20 \[Nu])/3)))+\[Mu]3^2/\[Mu]2^2 (\[Epsilon]2^2/\[Mu]2^2 (-(6835/1008)+(6835 \[Nu])/252)+kp (-(190/7)+(13675 \[Nu])/126+\[Alpha]4/\[Alpha]0 (-(6835/84)+(6835 \[Nu])/21))))) \[Chi]a*\[Chi]s
+((640 \[Pi])/3-(640 \[Pi] \[Nu])/3+\[Alpha]3/\[Alpha]0 ((1600 \[Pi])/3-(800 \[Pi] \[Nu])/3)+\[Epsilon]2^2/\[Mu]2^2 (10 \[Pi]-40 \[Pi] \[Nu])) \[Chi]s+(-(1120/9)+(38600 \[Nu])/63-(3880 \[Nu]^2)/21+(1600 \[Epsilon]3^2 \[Nu]^2)/(63 \[Mu]2^2)+\[Alpha]4/\[Alpha]0 ((4280 \[Nu])/7-(2200 \[Nu]^2)/7)+\[Alpha]3/\[Alpha]0 (-(3200/9)+(1600 \[Nu])/3-(1600 \[Nu]^2)/9)+\[Alpha]2/\[Alpha]0 (-120 \[Nu]-(40 \[Nu]^2)/3)
+\[Epsilon]2^4/\[Mu]2^4 (-(5/24)+(5 \[Nu])/3-(10 \[Nu]^2)/3)+\[Alpha]6/\[Alpha]0 (-(1600/9)+(1600 \[Nu])/9+(2000 \[Nu]^2)/9)+kp (1150/7-(2990 \[Nu])/7+(1940 \[Nu]^2)/21+\[Alpha]2/\[Alpha]0 (-30+(170 \[Nu])/3+(20 \[Nu]^2)/3)+\[Alpha]6/\[Alpha]0 (700/3-(1900 \[Nu])/3+(200 \[Nu]^2)/3)+\[Alpha]4/\[Alpha]0 (1070/7-(2690 \[Nu])/7+(1100 \[Nu]^2)/7))
+\[Delta] (km (1150/7+\[Alpha]6/\[Alpha]0 (700/3-(500 \[Nu])/3)+\[Alpha]4/\[Alpha]0 (1070/7-(550 \[Nu])/7)+\[Alpha]2/\[Alpha]0 (-30-(10 \[Nu])/3)-(690 \[Nu])/7)+km \[Epsilon]2^2/\[Mu]2^2 (-(5/6)+(20 \[Nu])/9+(\[Alpha]4 (-(5/6)+(10 \[Nu])/3))/\[Alpha]0)+km \[Mu]3^2/\[Mu]2^2 (-(95/7)+(13675 \[Nu])/252+(\[Alpha]4 (-(6835/168)+(6835 \[Nu])/42))/\[Alpha]0))
+\[Epsilon]2^2/\[Mu]2^2 (470/63-(730 \[Nu])/21+(1240 \[Nu]^2)/63+\[Alpha]3/\[Alpha]0 (-(100/9)+50 \[Nu]-(200 \[Nu]^2)/9)+\[Alpha]2/\[Alpha]0 (-(15/8)+(175 \[Nu])/24+(5 \[Nu]^2)/6)+\[Alpha]4/\[Alpha]0 (-((10 \[Nu])/3)+(40 \[Nu]^2)/3)+kp (-(5/6)+(35 \[Nu])/9-(20 \[Nu]^2)/9+\[Alpha]4/\[Alpha]0 (-(5/6)+5 \[Nu]-(20 \[Nu]^2)/3)))
+\[Mu]3^2/\[Mu]2^2 (\[Epsilon]2^2/\[Mu]2^2 (-(6835/2016)+(6835 \[Nu])/252-(6835 \[Nu]^2)/126)-(6835 \[Nu])/126+(13670 \[Nu]^2)/63+\[Alpha]4/\[Alpha]0 (-((6835 \[Nu])/42)+(13670 \[Nu]^2)/21)+kp (-(95/7)+(20515 \[Nu])/252-(6835 \[Nu]^2)/63+\[Alpha]4/\[Alpha]0 (-(6835/168)+(6835 \[Nu])/28-(6835 \[Nu]^2)/21)))) \[Chi]s^2);
TF2Phasing[7]= v^7(\[Pi] (2365040/1323-(1300930 \[Nu])/1323+(400930 \[Nu]^2)/1323+\[Epsilon]3^2/\[Mu]2^2 (-(400/63)+(800 \[Nu])/21-(400 \[Nu]^2)/7)+\[Alpha]4/\[Alpha]0 (-810+570 \[Nu]-10 \[Nu]^2)+\[Mu]4^2/\[Mu]2^2 (-(400/3969)+(800 \[Nu])/1323-(400 \[Nu]^2)/441)+\[Mu]3^4/\[Mu]2^4 (6835/254016-(6835 \[Nu])/31752+(6835 \[Nu]^2)/15876)
+\[Epsilon]2^4/\[Mu]2^4 (10/81-(80 \[Nu])/81+(160 \[Nu]^2)/81)+\[Alpha]2/\[Alpha]0 (-(4280/7)+(19300 \[Nu])/63+(2620 \[Nu]^2)/63)+\[Epsilon]2^2/\[Mu]2^2 (-(1885/63)+(2815 \[Nu])/21-(3620 \[Nu]^2)/63+\[Alpha]2/\[Alpha]0 (5-(175 \[Nu])/9-(20 \[Nu]^2)/9))+\[Mu]3^2/\[Mu]2^2 (\[Epsilon]2^2/\[Mu]2^2 (54685/9072-(54685 \[Nu])/1134+(54685 \[Nu]^2)/567)-69905/588+(191495 \[Nu])/336-(73995 \[Nu]^2)/196
+\[Alpha]2/\[Alpha]0 (9115/112-(45575 \[Nu])/144-(9115 \[Nu]^2)/252)))+(\[Alpha]5/\[Alpha]0 \[Delta] (-(8560/3)+(72770 \[Nu])/27-(17050 \[Nu]^2)/27)+\[Alpha]3/\[Alpha]0 \[Delta] (-(11825200/3969)+(5354900 \[Nu])/3969-(1289600 \[Nu]^2)/3969)+\[Alpha]2/\[Alpha]0 \[Delta] (16040/21-(23200 \[Nu])/189-(4360 \[Nu]^2)/189)+\[Delta] \[Epsilon]2^6/\[Mu]2^6 (-(5/1296)+(5 \[Nu])/162-(5 \[Nu]^2)/81)
+\[Alpha]4/\[Alpha]0 \[Delta] (540-380 \[Nu]+(20 \[Nu]^2)/3)+\[Delta] (-(175520/63)+(3039410 \[Nu])/1323+(29300 \[Nu]^2)/1323)+\[Delta] \[Epsilon]4^2/\[Mu]2^2 (-((28705 \[Nu])/1764)+(28705 \[Nu]^2)/882)+\[Delta] \[Alpha]7/\[Alpha]0 (-2430+(9495\[Nu])/2-105 \[Nu]^2)+\[Epsilon]2^4/\[Mu]2^4 (\[Alpha]3/\[Alpha]0 \[Delta] (-(25/243)+(200 \[Nu])/243-(400 \[Nu]^2)/243)
+\[Alpha]2/\[Alpha]0 \[Delta] (-(5/36)+(175 \[Nu])/324+(5 \[Nu]^2)/81)+\[Delta] (1745/1512-(50 \[Nu])/9+(710 \[Nu]^2)/189))+\[Epsilon]3^2/\[Mu]2^2 (\[Delta] ((3800 \[Nu])/189-(3800 \[Nu]^2)/63)+\[Alpha]3/\[Alpha]0 \[Delta] (2000/189-(4000 \[Nu])/63+(2000 \[Nu]^2)/21))+\[Epsilon]2^2/\[Mu]2^2 (\[Delta] \[Epsilon]3^2/\[Mu]2^2 (50/189-(100 \[Nu])/63+(50 \[Nu]^2)/21)
+\[Delta] (-(1193245/15876)+(65255 \[Nu])/882-(1742365 \[Nu]^2)/31752)+\[Alpha]2/\[Alpha]0 \[Delta] (1465/72-(71105 \[Nu])/4536-(1130 \[Nu]^2)/567)+\[Alpha]4/\[Alpha]0 \[Delta] (135/8-(95 \[Nu])/8+(5 \[Nu]^2)/24)+\[Alpha]5/\[Alpha]0 \[Delta] (140/9-(11165 \[Nu])/162+(2170 \[Nu]^2)/81)+\[Alpha]3/\[Alpha]0 \[Delta] (18850/567-(27800 \[Nu])/189+(32000 \[Nu]^2)/567))
+\[Mu]3^4/\[Mu]2^4 \[Delta]( \[Epsilon]2^2/\[Mu]2^2 (-(9343445/1016064)+(9343445 \[Nu])/127008-(9343445 \[Nu]^2)/63504)+\[Alpha]3/\[Alpha]0 (-(46717225/190512)+(46717225 \[Nu])/23814-(46717225 \[Nu]^2)/11907)+(-((7005875 \[Nu])/31752)+(7005875 \[Nu]^2)/7938))
+\[Mu]3^2/\[Mu]2^2 (\[Delta] \[Epsilon]2^4/\[Mu]2^4 (-(6835/18144)+(6835 \[Nu])/2268-(6835 \[Nu]^2)/1134)+\[Epsilon]2^2/\[Mu]2^2 (\[Alpha]3/\[Alpha]0 \[Delta] (-(34175/3402)+(136700 \[Nu])/1701-(273400 \[Nu]^2)/1701)+\[Alpha]2/\[Alpha]0 \[Delta] (-(6835/1008)+(34175 \[Nu])/1296+(6835 \[Nu]^2)/2268)+\[Delta] (3260435/127008-(2245385 \[Nu])/15876+(1230335 \[Nu]^2)/7938))
+\[Delta] (58105/189-(15599425 \[Nu])/15876-(5525 \[Nu]^2)/24)+\[Alpha]2/\[Alpha]0 \[Delta] (-(6835/126)+(50425 \[Nu])/567+(11965 \[Nu]^2)/1134)+\[Alpha]3/\[Alpha]0 \[Delta] (524075/1323-(341800 \[Nu])/189+(1185200 \[Nu]^2)/1323)+\[Alpha]5/\[Alpha]0 \[Delta] (6835/9-(2180365 \[Nu])/648+(211885 \[Nu]^2)/162))
+\[Mu]4^2/\[Mu]2^2 (\[Delta] \[Epsilon]2^2/\[Mu]2^2 (89650/11907-(179300 \[Nu])/3969+(89650 \[Nu]^2)/1323)+\[Delta] ((31840 \[Nu])/147-(31840 \[Nu]^2)/49)+\[Alpha]3/\[Alpha]0 \[Delta] (3586000/11907-(7172000 \[Nu])/3969+(3586000 \[Nu]^2)/1323))) \[Chi]a+(-(175520/63)+(7871090 \[Nu])/1323-(4100 \[Nu]^2)/3-(199520 \[Nu]^3)/1323
+\[Alpha]4/\[Alpha]0 (540-920 \[Nu]+(1160 \[Nu]^2)/3-(20 \[Nu]^3)/3)+\[Epsilon]2^6/\[Mu]2^6 (-(5/1296)+(5 \[Nu])/108-(5 \[Nu]^2)/27+(20 \[Nu]^3)/81)+\[Alpha]2/\[Alpha]0 (16040/21-(195280 \[Nu])/189-(11600 \[Nu]^2)/189+(440 \[Nu]^3)/63)+\[Alpha]5/\[Alpha]0 (-(8560/3)+(169070 \[Nu])/27-(68690 \[Nu]^2)/27+(1100 \[Nu]^3)/27)+\[Epsilon]4^2/\[Mu]2^2 ((28705 \[Nu])/1764-(28705 \[Nu]^2)/294+(57410 \[Nu]^3)/441)
+\[Alpha]3/\[Alpha]0 (-(11825200/3969)+(11267500 \[Nu])/3969-(1322350 \[Nu]^2)/1323+(644800 \[Nu]^3)/3969)+(-2430 \[Alpha]7+(16785 \[Alpha]7 \[Nu])/2-2580 \[Alpha]7 \[Nu]^2-15 \[Alpha]7 \[Nu]^3)/\[Alpha]0+\[Epsilon]2^4/\[Mu]2^4 (1745/1512-(1585 \[Nu])/162+(12970 \[Nu]^2)/567-(5000 \[Nu]^3)/567+\[Alpha]2/\[Alpha]0 (-(5/36)+(355 \[Nu])/324-(170 \[Nu]^2)/81-(20 \[Nu]^3)/81)
+\[Alpha]3/\[Alpha]0 (-(25/243)+(425 \[Nu])/486-(500 \[Nu]^2)/243+(200 \[Nu]^3)/243))+\[Epsilon]3^2/\[Mu]2^2 ((258520 \[Nu])/3969-(966200 \[Nu]^2)/3969+(612800 \[Nu]^3)/3969+\[Alpha]3/\[Alpha]0 (2000/189-(13000 \[Nu])/189+(8000 \[Nu]^2)/63-(1000 \[Nu]^3)/21)+\[Alpha]2/\[Alpha]0 (-((400 \[Nu])/21)+(10400 \[Nu]^2)/189+(400 \[Nu]^3)/63))
+\[Mu]4^2/\[Mu]2^2 (\[Epsilon]2^2/\[Mu]2^2 (89650/11907-(896500 \[Nu])/11907+(986150 \[Nu]^2)/3969-(358600 \[Nu]^3)/1323)+(289760 \[Nu])/11907-(205600 \[Nu]^2)/567+(1149440 \[Nu]^3)/1323+\[Alpha]3/\[Alpha]0 (3586000/11907-(23309000 \[Nu])/11907+(14344000 \[Nu]^2)/3969-(1793000 \[Nu]^3)/1323))
+\[Epsilon]2^2/\[Mu]2^2 (\[Epsilon]3^2/\[Mu]2^2 (50/189-(1900 \[Nu])/567+(7750 \[Nu]^2)/567-(3400 \[Nu]^3)/189)-1193245/15876+(938855 \[Nu])/2646-(7469165 \[Nu]^2)/31752+(83995 \[Nu]^3)/1134+\[Alpha]3/\[Alpha]0 (18850/567-(92825 \[Nu])/567+(73700 \[Nu]^2)/567-(16000 \[Nu]^3)/567)+\[Alpha]5/\[Alpha]0 (140/9-(14315 \[Nu])/162+105 \[Nu]^2-(140 \[Nu]^3)/81)
+\[Alpha]4/\[Alpha]0 (135/8-(635 \[Nu])/8+(1145 \[Nu]^2)/24-(5 \[Nu]^3)/6)+\[Alpha]2/\[Alpha]0 (1465/72-(407885 \[Nu])/4536+(5335 \[Nu]^2)/162+(2720 \[Nu]^3)/567))+\[Mu]3^2 (\[Epsilon]3^2/\[Mu]2^4 (-((136700 \[Nu])/3969)+(136700 \[Nu]^2)/567-(546800 \[Nu]^3)/1323)+\[Epsilon]2^4/\[Mu]2^6 (-(6835/18144)+(6835 \[Nu])/1512-(6835 \[Nu]^2)/378+(13670 \[Nu]^3)/567)
+1/\[Mu]2^2 (58105/189-(22900195 \[Nu])/15876+(8056835 \[Nu]^2)/10584+(2844815 \[Nu]^3)/7938+\[Alpha]3/\[Alpha]0 (524075/1323-(5309275 \[Nu])/2646+(2381500 \[Nu]^2)/1323-(592600 \[Nu]^3)/1323)+\[Alpha]5/\[Alpha]0 (6835/9-(2795515 \[Nu])/648+(20505 \[Nu]^2)/4-(6835 \[Nu]^3)/81)+\[Alpha]2/\[Alpha]0 (-(6835/126)+(127285 \[Nu])/567-(32335 \[Nu]^2)/1134-(3410 \[Nu]^3)/567))
+1/\[Mu]2^4 \[Epsilon]2^2 (3260435/127008-(7054105 \[Nu])/31752+(4326905 \[Nu]^2)/7938-(355490 \[Nu]^3)/1323+\[Alpha]2/\[Alpha]0 (-(6835/1008)+(485285 \[Nu])/9072-(116195 \[Nu]^2)/1134-(6835 \[Nu]^3)/567)+\[Alpha]3/\[Alpha]0 (-(34175/3402)+(580975 \[Nu])/6804-(341750 \[Nu]^2)/1701+(136700 \[Nu]^3)/1701)))
+\[Mu]3^4/\[Mu]2^4 (\[Epsilon]2^2/\[Mu]2^2 (-(9343445/1016064)+(9343445 \[Nu])/84672-(9343445 \[Nu]^2)/21168+(9343445 \[Nu]^3)/15876)-(129865 \[Nu])/1764+(259730 \[Nu]^2)/441-(519460 \[Nu]^3)/441+\[Alpha]3/\[Alpha]0 (-(46717225/190512)+(794192825 \[Nu])/381024-(233586125 \[Nu]^2)/47628+(46717225 \[Nu]^3)/23814))) \[Chi]s);
\[Psi]TF2Spin=2\[Pi] f tc - \[Phi]c - \[Pi]/4 + (3*\[Alpha]0)/(128 v^5 \[Mu]2^2 \[Nu]) Sum[TF2Phasing[ii],{ii,1,7}];


(*Parametric equation for t(v) in case of TaylorT2 phasing*)

TaylorT2tvPN[1]=1;
TaylorT2tvPN[2]= v^2 (428/63-(220 \[Nu])/63+\[Alpha]2/\[Alpha]0 (-2-(2 \[Nu])/9)+\[Epsilon]2^2/\[Mu]2^2 (-(1/27)+(4 \[Nu])/27)+\[Mu]3^2/\[Mu]2^2 (-(1367/756)+(1367 \[Nu])/189));
TaylorT2tvPN[3]= v^3 (-((32 \[Pi])/5)+SL/(G m^2) (32/5+(56 \[Alpha]3)/(3 \[Alpha]0))+SigmaL/(G m^2) \[Delta] (32/15+(8 \[Alpha]3)/\[Alpha]0-(2 \[Epsilon]2^2)/(15 \[Mu]2^2)));
TaylorT2tvPN[4]= v^4 (59126/1323-(53549 \[Nu])/2646+(6448 \[Nu]^2)/1323+SL^2/(G^2 m^4) (-8-4 kp+(-12-6 kp) \[Alpha]4/\[Alpha]0)+\[Mu]4^2/\[Mu]2^2 (-(17930/3969)+(35860 \[Nu])/1323-(17930 \[Nu]^2)/441)
+(SigmaL SL)/(G^2 m^4) (4 km+(-8-4 kp) \[Delta]+(\[Alpha]4 (6 km+(-12-6 kp) \[Delta]))/\[Alpha]0)+\[Epsilon]3^2/\[Mu]2^2 (-(10/63)+(20 \[Nu])/21-(10 \[Nu]^2)/7)+\[Alpha]4/\[Alpha]0 (-(81/4)+(57 \[Nu])/4-\[Nu]^2/4)
+\[Epsilon]2^4/\[Mu]2^4 (1/648-\[Nu]/81+(2 \[Nu]^2)/81)+\[Alpha]2/\[Alpha]0 (-(107/7)+(388 \[Nu])/63+(55 \[Nu]^2)/63)+\[Mu]3^4/\[Mu]2^4 (1868689/508032-(1868689 \[Nu])/63504+(1868689 \[Nu]^2)/31752)
+SigmaL^2/(G^2 m^4) (-2 kp+2 km \[Delta]-\[Epsilon]2^2/(8 \[Mu]2^2)+(8+4 kp) \[Nu]+\[Alpha]4/\[Alpha]0 (-3 kp+3 km \[Delta]+(12+6 kp) \[Nu]))
+\[Epsilon]2^2/\[Mu]2^2 (-(377/756)+(139 \[Nu])/63-(160 \[Nu]^2)/189+\[Alpha]2/\[Alpha]0 (1/12-(35 \[Nu])/108-\[Nu]^2/27))
+\[Mu]3^2/\[Mu]2^2 (\[Epsilon]2^2/\[Mu]2^2 (1367/9072-(1367 \[Nu])/1134+(1367 \[Nu]^2)/567)-20963/3528+(1709 \[Nu])/63-(5926 \[Nu]^2)/441+\[Alpha]2/\[Alpha]0 (1367/336-(6835 \[Nu])/432-(1367 \[Nu]^2)/756)));
TaylorT2tvPN[5]= v^5 (-((3424 \[Pi])/63)+(2096 \[Pi] \[Nu])/63+\[Mu]3^2/\[Mu]2^2 ((1823 \[Pi])/252-(1823 \[Pi] \[Nu])/63)+\[Epsilon]2^2/\[Mu]2^2 ((4 \[Pi])/9-(16 \[Pi] \[Nu])/9)+\[Alpha]2/\[Alpha]0 (16 \[Pi]+(16 \[Pi] \[Nu])/9)
+SL/(G m^2) (18016/189+\[Alpha]3/\[Alpha]0 (4280/27-(2200 \[Nu])/27)+\[Alpha]5/\[Alpha]0 (308/3-(1708 \[Nu])/27)+\[Alpha]2/\[Alpha]0 (-16-(16 \[Nu])/9)-(6448 \[Nu])/189+\[Epsilon]3^2/\[Mu]2^2 (-(160/189)+(160 \[Nu])/63)
+\[Epsilon]2^2/\[Mu]2^2 (20/63-(80 \[Nu])/63+(\[Alpha]3 (-(70/81)+(280 \[Nu])/81))/\[Alpha]0)+\[Mu]3^2/\[Mu]2^2 (-(76/21)+(304 \[Nu])/21+\[Alpha]3/\[Alpha]0 (-(6835/162)+(13670 \[Nu])/81)))
+(SigmaL \[Delta])/(G m^2) (192/7+\[Alpha]3/\[Alpha]0 (4280/63-(2200 \[Nu])/63)+\[Alpha]5/\[Alpha]0 (28-(280 \[Nu])/9)+\[Alpha]2/\[Alpha]0 (-(16/3)-(16 \[Nu])/27)+\[Epsilon]2^4/\[Mu]2^4 (1/81-(4 \[Nu])/81)-(2960 \[Nu])/189
+\[Epsilon]3^2/\[Mu]2^2 (-(160/189)+(160 \[Nu])/63)+\[Epsilon]2^2/\[Mu]2^2 (-(1691/1134)+(\[Alpha]2 (1/3+\[Nu]/27))/\[Alpha]0+(184 \[Nu])/567+(\[Alpha]3 (-(10/27)+(40 \[Nu])/27))/\[Alpha]0)
+\[Mu]3^2/\[Mu]2^2 (\[Epsilon]2^2/\[Mu]2^2 (1367/2268-(1367 \[Nu])/567)+682/567+(3422 \[Nu])/567+\[Alpha]3/\[Alpha]0 (-(6835/378)+(13670 \[Nu])/189))));
TaylorT2tvPN[6]= v^6 (129251224/2546775+(128 \[Pi]^2)/3+(6848 \[Gamma]E)/105+(SigmaL \[Delta] (-((64 \[Pi])/3)-(80 \[Pi] \[Alpha]3)/\[Alpha]0+(2 \[Pi] \[Epsilon]2^2)/\[Mu]2^2))/(G m^2)+(-(5679631/67914)-(41 \[Pi]^2)/12) \[Nu]
+(112645 \[Nu]^2)/3773-(785740 \[Nu]^3)/305613+(\[Alpha]2 (-(59126/441)+(363689 \[Nu])/7938-(62515 \[Nu]^2)/7938-(6448 \[Nu]^3)/3969))/\[Alpha]0+(\[Alpha]6 (-(675/4)+(34445/36-(205 \[Pi]^2)/6) \[Nu]-(155 \[Nu]^2)/6-(35 \[Nu]^3)/324))/\[Alpha]0
+(\[Epsilon]2^6 (-(1/11664)+\[Nu]/972-\[Nu]^2/243+(4 \[Nu]^3)/729))/\[Mu]2^6+(\[Alpha]4 (-(2889/14)+(1759 \[Nu])/7-(1621 \[Nu]^2)/21+(55 \[Nu]^3)/42))/\[Alpha]0+(\[Epsilon]4^2 (-(5741/8820)+(11482 \[Nu])/2205-(5741 \[Nu]^2)/441+(22964 \[Nu]^3)/2205))/\[Mu]2^2
+(\[Mu]5^2 (-(1002569/62370)+(4010276 \[Nu])/31185-(2005138 \[Nu]^2)/6237+(8020552 \[Nu]^3)/31185))/\[Mu]2^2+(\[Mu]3^6 (-(2554497863/256048128)+(2554497863 \[Nu])/21337344-(2554497863 \[Nu]^2)/5334336+(2554497863 \[Nu]^3)/4000752))/\[Mu]2^6
+(\[Epsilon]2^4 (5/126-(755 \[Nu])/2268+(430 \[Nu]^2)/567-(20 \[Nu]^3)/81+(\[Alpha]2 (-(1/216)+(71 \[Nu])/1944-(17 \[Nu]^2)/243-(2 \[Nu]^3)/243))/\[Alpha]0))/\[Mu]2^4
+(\[Epsilon]3^2 (-(7436/3969)+(47128 \[Nu])/3969-(84040 \[Nu]^2)/3969+(9580 \[Nu]^3)/1323+(\[Alpha]2 (10/21-(530 \[Nu])/189+(250 \[Nu]^2)/63+(10 \[Nu]^3)/21))/\[Alpha]0))/\[Mu]2^2
+1/(G^2 m^4) SL^2 (-(1448/63)-(1160 kp)/21+(560 \[Alpha]3)/(3 \[Alpha]0)-(80 \[Epsilon]3^2)/(63 \[Mu]2^2)+\[Delta] (-((220 km)/21)-(80 km \[Alpha]6)/(3 \[Alpha]0)+(2 km \[Epsilon]2^2)/(9 \[Mu]2^2)+(km \[Mu]3^2)/(252 \[Mu]2^2))+(776/21+(388 kp)/21) \[Nu]
+(\[Alpha]2 (24+12 kp+(8/3+(4 kp)/3) \[Nu]))/\[Alpha]0+(\[Alpha]6 (800/9-(200 kp)/3+(80/3+(40 kp)/3) \[Nu]))/\[Alpha]0+(\[Alpha]4 (-(856/7)-(428 kp)/7+(440/7+(220 kp)/7) \[Nu]))/\[Alpha]0
+1/\[Mu]2^2 \[Mu]3^2 (1367/126+(1367 kp)/252+(-(2734/63)-(1367 kp)/63) \[Nu]+(\[Alpha]4 (1367/42+(1367 kp)/84+(-(2734/21)-(1367 kp)/21) \[Nu]))/\[Alpha]0)
+(\[Epsilon]2^2 (2/9+kp/9+(-(8/9)-(4 kp)/9) \[Nu]+(\[Alpha]4 (2/3+kp/3+(-(8/3)-(4 kp)/3) \[Nu]))/\[Alpha]0))/\[Mu]2^2)+\[Mu]3^4 ((\[Epsilon]2^2 (-(1868689/3048192)+(1868689 \[Nu])/254016-(1868689 \[Nu]^2)/63504+(1868689 \[Nu]^3)/47628))/\[Mu]2^6
+1/\[Mu]2^4 (-(28011197/5334336)+(229657367 \[Nu])/5334336-(61590185 \[Nu]^2)/666792+(5567791 \[Nu]^3)/333396+(\[Alpha]2 (-(1868689/169344)+(132676919 \[Nu])/1524096-(31767713 \[Nu]^2)/190512-(1868689 \[Nu]^3)/95256))/\[Alpha]0))
+\[Epsilon]2^2 ((\[Epsilon]3^2 (10/567-(100 \[Nu])/567+(110 \[Nu]^2)/189-(40 \[Nu]^3)/63))/\[Mu]2^4+1/\[Mu]2^2 (-(1226987/190512)+(470657 \[Nu])/15876-(110015 \[Nu]^2)/6804+(30169 \[Nu]^3)/11907+(\[Alpha]4 (9/8-(127 \[Nu])/24+(229 \[Nu]^2)/72-\[Nu]^3/18))/\[Alpha]0
+(\[Alpha]2 (377/252-(14635 \[Nu])/2268+(341 \[Nu]^2)/189+(160 \[Nu]^3)/567))/\[Alpha]0))+\[Mu]3^2 ((\[Mu]4^2 (12255155/500094-(61275775 \[Nu])/250047+(134806705 \[Nu]^2)/166698-(24510310 \[Nu]^3)/27783))/\[Mu]2^4
+(\[Epsilon]3^2 (6835/7938-(34175 \[Nu])/3969+(75185 \[Nu]^2)/2646-(13670 \[Nu]^3)/441))/\[Mu]2^4+(\[Epsilon]2^4 (-(1367/108864)+(1367 \[Nu])/9072-(1367 \[Nu]^2)/2268+(1367 \[Nu]^3)/1701))/\[Mu]2^6
+1/\[Mu]2^4 \[Epsilon]2^2 (348599/190512-(209161 \[Nu])/13608+(418330 \[Nu]^2)/11907-(139462 \[Nu]^3)/11907+(\[Alpha]2 (-(1367/3024)+(97057 \[Nu])/27216-(23239 \[Nu]^2)/3402-(1367 \[Nu]^3)/1701))/\[Alpha]0)
+1/\[Mu]2^2 (-(146556503/3667356)+(212264509 \[Nu])/1222452-(205414667 \[Nu]^2)/3667356+(3144607 \[Nu]^3)/916839+(\[Alpha]4 (12303/224-(173609 \[Nu])/672+(313043 \[Nu]^2)/2016-(1367 \[Nu]^3)/504))/\[Alpha]0
+(\[Alpha]2 (20963/1176-(840373 \[Nu])/10584+(41371 \[Nu]^2)/1323+(5926 \[Nu]^3)/1323))/\[Alpha]0))+\[Mu]4^2 ((\[Epsilon]2^2 (17930/35721-(179300 \[Nu])/35721+(197230 \[Nu]^2)/11907-(71720 \[Nu]^3)/3969))/\[Mu]2^4
+1/\[Mu]2^2 (4885372/916839-(12501712 \[Nu])/305613+(2596120 \[Nu]^2)/33957-(57340 \[Nu]^3)/11319+(\[Alpha]2 (17930/1323-(950290 \[Nu])/11907+(448250 \[Nu]^2)/3969+(17930 \[Nu]^3)/1323))/\[Alpha]0))
+1/(G^2 m^4) SigmaL^2 (104/9-(470 kp)/21+\[Delta]^2 (64/9+(80 \[Alpha]3)/(3 \[Alpha]0)+\[Epsilon]2^4/(36 \[Mu]2^4)+((-(8/9)-(5 \[Alpha]3)/(3 \[Alpha]0)) \[Epsilon]2^2)/\[Mu]2^2)+(\[Epsilon]2^4 (1/72-\[Nu]/18))/\[Mu]2^4+(4024/63+(914 kp)/21) \[Nu]
+(-(776/21)-(388 kp)/21) \[Nu]^2+(\[Epsilon]3^2 (-(80/63)+(320 \[Nu])/63))/\[Mu]2^2+(\[Alpha]4 (-((214 kp)/7)+(856/7+(538 kp)/7) \[Nu]+(-(440/7)-(220 kp)/7) \[Nu]^2))/\[Alpha]0
+(\[Alpha]6 (80-20 kp+(-160+20 kp) \[Nu]+(-(80/3)-(40 kp)/3) \[Nu]^2))/\[Alpha]0+(\[Alpha]2 (6 kp+(-24-(34 kp)/3) \[Nu]+(-(8/3)-(4 kp)/3) \[Nu]^2))/\[Alpha]0
+1/\[Mu]2^2 \[Epsilon]2^2 (-(1/3)-kp/18+(\[Alpha]2 (3/8+\[Nu]/24))/\[Alpha]0+(-(32/9)+kp/9) \[Nu]+(8/9+(4 kp)/9) \[Nu]^2+(\[Alpha]4 (kp/6+(-(2/3)-kp) \[Nu]+(8/3+(4 kp)/3) \[Nu]^2))/\[Alpha]0)
+\[Delta] ((470 km)/21+(26 km \[Nu])/21+(\[Alpha]4 ((214 km)/7-(110 km \[Nu])/7))/\[Alpha]0+(\[Alpha]2 (-6 km-(2 km \[Nu])/3))/\[Alpha]0+(\[Alpha]6 (20 km+20 km \[Nu]))/\[Alpha]0
+(\[Epsilon]2^2 (km/18+(\[Alpha]4 (-(km/6)+(2 km \[Nu])/3))/\[Alpha]0))/\[Mu]2^2+(\[Mu]3^2 (-((683 km)/252)+(911 km \[Nu])/84+(\[Alpha]4 (-((1367 km)/168)+(1367 km \[Nu])/42))/\[Alpha]0))/\[Mu]2^2)+\[Mu]3^2 ((\[Epsilon]2^2 (1367/2016-(1367 \[Nu])/504))/\[Mu]2^4
+1/\[Mu]2^2 ((683 kp)/252+(-(1367/126)-(4099 kp)/252) \[Nu]+(2734/63+(1367 kp)/63) \[Nu]^2+(\[Alpha]4 ((1367 kp)/168+(-(1367/42)-(1367 kp)/28) \[Nu]+(2734/21+(1367 kp)/21) \[Nu]^2))/\[Alpha]0)))
+SL ((-64 \[Pi]-(560 \[Pi] \[Alpha]3)/(3 \[Alpha]0))/(G m^2)+1/(G^2 m^4) SigmaL ((940 km)/21+(164 km \[Nu])/7+(\[Alpha]4 ((428 km)/7-(220 km \[Nu])/7))/\[Alpha]0+(\[Alpha]2 (-12 km-(4 km \[Nu])/3))/\[Alpha]0
+(\[Alpha]6 (40 km+(280 km \[Nu])/3))/\[Alpha]0+(\[Epsilon]2^2 (km/9-(4 km \[Nu])/9+(\[Alpha]4 (-(km/3)+(4 km \[Nu])/3))/\[Alpha]0))/\[Mu]2^2+(\[Mu]3^2 (-((683 km)/126)+(1366 km \[Nu])/63+(\[Alpha]4 (-((1367 km)/84)+(1367 km \[Nu])/21))/\[Alpha]0))/\[Mu]2^2
+\[Delta] (-(1840/63)-(940 kp)/21+(1280 \[Alpha]3)/(9 \[Alpha]0)-(160 \[Epsilon]3^2)/(63 \[Mu]2^2)+(776/21+(388 kp)/21) \[Nu]+(\[Alpha]2 (24+12 kp+(8/3+(4 kp)/3) \[Nu]))/\[Alpha]0
+(\[Alpha]6 (400/3-40 kp+(80/3+(40 kp)/3) \[Nu]))/\[Alpha]0+(\[Alpha]4 (-(856/7)-(428 kp)/7+(440/7+(220 kp)/7) \[Nu]))/\[Alpha]0+1/\[Mu]2^2 \[Mu]3^2 (1367/126+(683 kp)/126+(-(2734/63)-(1367 kp)/63) \[Nu]
+(\[Alpha]4 (1367/42+(1367 kp)/84+(-(2734/21)-(1367 kp)/21) \[Nu]))/\[Alpha]0)+(\[Epsilon]2^2 (31/63-kp/9-(35 \[Alpha]3)/(9 \[Alpha]0)+(-(8/9)-(4 kp)/9) \[Nu]+(\[Alpha]4 (2/3+kp/3+(-(8/3)-(4 kp)/3) \[Nu]))/\[Alpha]0))/\[Mu]2^2)))
+(13696 Log[2])/105+(6848 Log[v])/105);
TaylorT2tvPN[7]= v^7 (-((946016 \[Pi])/1323)+(520372 \[Pi] \[Nu])/1323-(160372 \[Pi] \[Nu]^2)/1323+(\[Alpha]2 ((1712 \[Pi])/7-(7720 \[Pi] \[Nu])/63-(1048 \[Pi] \[Nu]^2)/63))/\[Alpha]0
+(\[Epsilon]2^4 (-((4 \[Pi])/81)+(32 \[Pi] \[Nu])/81-(64 \[Pi] \[Nu]^2)/81))/\[Mu]2^4+(\[Mu]3^4 (-((1367 \[Pi])/127008)+(1367 \[Pi] \[Nu])/15876-(1367 \[Pi] \[Nu]^2)/7938))/\[Mu]2^4+(\[Mu]4^2 ((160 \[Pi])/3969-(320 \[Pi] \[Nu])/1323+(160 \[Pi] \[Nu]^2)/441))/\[Mu]2^2
+(\[Alpha]4 (324 \[Pi]-228 \[Pi] \[Nu]+4 \[Pi] \[Nu]^2))/\[Alpha]0+(\[Epsilon]3^2 ((160 \[Pi])/63-(320 \[Pi] \[Nu])/21+(160 \[Pi] \[Nu]^2)/7))/\[Mu]2^2
+(\[Epsilon]2^2 ((754 \[Pi])/63-(1126 \[Pi] \[Nu])/21+(1448 \[Pi] \[Nu]^2)/63+(\[Alpha]2 (-2 \[Pi]+(70 \[Pi] \[Nu])/9+(8 \[Pi] \[Nu]^2)/9))/\[Alpha]0))/\[Mu]2^2
+\[Mu]3^2 ((\[Epsilon]2^2 (-((10937 \[Pi])/4536)+(10937 \[Pi] \[Nu])/567-(21874 \[Pi] \[Nu]^2)/567))/\[Mu]2^4+((13981 \[Pi])/294-(38299 \[Pi] \[Nu])/168+(14799 \[Pi] \[Nu]^2)/98+(\[Alpha]2 (-((1823 \[Pi])/56)+(9115 \[Pi] \[Nu])/72+(1823 \[Pi] \[Nu]^2)/126))/\[Alpha]0)/\[Mu]2^2)
+1/(G m^2) SL (94400/63-(98288 \[Nu])/63+(112 \[Nu]^2)/9+(\[Epsilon]4^2 (-(5741/882)+(5741 \[Nu])/147-(22964 \[Nu]^2)/441))/\[Mu]2^2+(\[Alpha]4 (-324+228 \[Nu]-4 \[Nu]^2))/\[Alpha]0
+(\[Alpha]2 (-(9008/21)+(20008 \[Nu])/189+(3224 \[Nu]^2)/189))/\[Alpha]0+(\[Alpha]7 (1215-3303 \[Nu]+87 \[Nu]^2))/\[Alpha]0+(\[Alpha]3 (1182520/567-(535490 \[Nu])/567+(128960 \[Nu]^2)/567))/\[Alpha]0
+(\[Alpha]5 (4708/3-(47888 \[Nu])/27+(13420 \[Nu]^2)/27))/\[Alpha]0+(\[Mu]4^2 (9344/243-(18688 \[Nu])/81+(9344 \[Nu]^2)/27+(\[Alpha]3 (-(358600/1701)+(717200 \[Nu])/567-(358600 \[Nu]^2)/189))/\[Alpha]0))/\[Mu]2^2
+1/\[Mu]2^2 \[Epsilon]3^2 (-(35744/3969)+(81520 \[Nu])/3969+(68960 \[Nu]^2)/3969+(\[Alpha]3 (-(200/27)+(400 \[Nu])/9-(200 \[Nu]^2)/3))/\[Alpha]0+(\[Alpha]2 (80/21-(2080 \[Nu])/189-(80 \[Nu]^2)/63))/\[Alpha]0)
+(\[Epsilon]2^4 (-(44/567)+(352 \[Nu])/567-(704 \[Nu]^2)/567+(\[Alpha]3 (35/486-(140 \[Nu])/243+(280 \[Nu]^2)/243))/\[Alpha]0))/\[Mu]2^4+1/\[Mu]2^4 \[Mu]3^4 (-(933661/31752)+(933661 \[Nu])/3969-(1867322 \[Nu]^2)/3969
+(\[Alpha]3 (9343445/54432-(9343445 \[Nu])/6804+(9343445 \[Nu]^2)/3402))/\[Alpha]0)+\[Epsilon]2^2 ((\[Epsilon]3^2 (80/567-(80 \[Nu])/81+(320 \[Nu]^2)/189))/\[Mu]2^4+1/\[Mu]2^2 (2246/567-(91748 \[Nu])/3969+(38480 \[Nu]^2)/1323
+(\[Alpha]3 (-(1885/81)+(2780 \[Nu])/27-(3200 \[Nu]^2)/81))/\[Alpha]0+(\[Alpha]5 (-(77/9)+(3199 \[Nu])/81-(1708 \[Nu]^2)/81))/\[Alpha]0+(\[Alpha]2 (-(10/7)+(50 \[Nu])/9+(40 \[Nu]^2)/63))/\[Alpha]0))
+\[Mu]3^2 ((\[Epsilon]3^2 (27340/3969-(27340 \[Nu])/567+(109360 \[Nu]^2)/1323))/\[Mu]2^4+1/\[Mu]2^2 (-(407417/2646)+(333269 \[Nu])/567+(446476 \[Nu]^2)/3969+(\[Alpha]5 (-(15037/36)+(624719 \[Nu])/324-(83387 \[Nu]^2)/81))/\[Alpha]0
+(\[Alpha]3 (-(104815/378)+(34180 \[Nu])/27-(118520 \[Nu]^2)/189))/\[Alpha]0+(\[Alpha]2 (114/7-(190 \[Nu])/3-(152 \[Nu]^2)/21))/\[Alpha]0)
+(\[Epsilon]2^2 (-(34855/7938)+(139420 \[Nu])/3969-(278840 \[Nu]^2)/3969+(\[Alpha]3 (6835/972-(13670 \[Nu])/243+(27340 \[Nu]^2)/243))/\[Alpha]0))/\[Mu]2^4))
+1/(G m^2) SigmaL \[Delta] (384-(848284 \[Nu])/1323+(28184 \[Nu]^2)/1323+(\[Epsilon]4^2 (-(5741/882)+(28705 \[Nu])/882-(5741 \[Nu]^2)/147))/\[Mu]2^2+(\[Alpha]4 (-108+76 \[Nu]-(4 \[Nu]^2)/3))/\[Alpha]0
+(\[Epsilon]2^6 (-(1/648)+\[Nu]/81-(2 \[Nu]^2)/81))/\[Mu]2^6+(\[Alpha]2 (-(864/7)+(1192 \[Nu])/21+(1480 \[Nu]^2)/189))/\[Alpha]0+(\[Alpha]7 (243-1404 \[Nu]+45 \[Nu]^2))/\[Alpha]0+(\[Alpha]3 (1182520/1323-(535490 \[Nu])/1323+(128960 \[Nu]^2)/1323))/\[Alpha]0
+(\[Alpha]5 (428-(6260 \[Nu])/9+(2200 \[Nu]^2)/9))/\[Alpha]0+1/\[Mu]2^2 \[Epsilon]3^2 (-(35744/3969)+(113440 \[Nu])/3969-(26800 \[Nu]^2)/3969+(\[Alpha]3 (-(200/63)+(400 \[Nu])/21-(200 \[Nu]^2)/7))/\[Alpha]0
+(\[Alpha]2 (80/21-(2080 \[Nu])/189-(80 \[Nu]^2)/63))/\[Alpha]0)+(\[Epsilon]2^4 (871/2268-(908 \[Nu])/567+(148 \[Nu]^2)/567+(\[Alpha]2 (-(1/18)+(35 \[Nu])/162+(2 \[Nu]^2)/81))/\[Alpha]0+(\[Alpha]3 (5/162-(20 \[Nu])/81+(40 \[Nu]^2)/81))/\[Alpha]0))/\[Mu]2^4
+\[Mu]4^2 ((\[Epsilon]2^2 (35860/11907-(71720 \[Nu])/3969+(35860 \[Nu]^2)/1323))/\[Mu]2^4+(9344/243-(571840 \[Nu])/3969+(113984 \[Nu]^2)/1323+(\[Alpha]3 (-(358600/3969)+(717200 \[Nu])/1323-(358600 \[Nu]^2)/441))/\[Alpha]0)/\[Mu]2^2)
+\[Epsilon]2^2 ((\[Epsilon]3^2 (20/81-(920 \[Nu])/567+(500 \[Nu]^2)/189))/\[Mu]2^4+1/\[Mu]2^2 (-(207205/7938)+(3673 \[Nu])/567+(113287 \[Nu]^2)/15876+(\[Alpha]3 (-(1885/189)+(2780 \[Nu])/63-(3200 \[Nu]^2)/189))/\[Alpha]0
+(\[Alpha]5 (-(7/3)+(322 \[Nu])/27-(280 \[Nu]^2)/27))/\[Alpha]0+(\[Alpha]2 (1691/252-(1621 \[Nu])/2268-(92 \[Nu]^2)/567))/\[Alpha]0+(\[Alpha]4 (27/4-(19 \[Nu])/4+\[Nu]^2/12))/\[Alpha]0))+\[Mu]3^2 ((\[Epsilon]2^4 (-(1367/9072)+(1367 \[Nu])/1134-(1367 \[Nu]^2)/567))/\[Mu]2^6
+(\[Epsilon]3^2 (27340/3969-(27340 \[Nu])/567+(109360 \[Nu]^2)/1323))/\[Mu]2^4+1/\[Mu]2^2 (-(27343/882)+(1545881 \[Nu])/7938+(323989 \[Nu]^2)/15876+(\[Alpha]5 (-(1367/12)+(31441 \[Nu])/54-(13670 \[Nu]^2)/27))/\[Alpha]0
+(\[Alpha]3 (-(104815/882)+(34180 \[Nu])/63-(118520 \[Nu]^2)/441))/\[Alpha]0+(\[Alpha]2 (-(341/63)-(15740 \[Nu])/567-(1711 \[Nu]^2)/567))/\[Alpha]0)+1/\[Mu]2^4 \[Epsilon]2^2 (53321/9072-(170237 \[Nu])/7938-(32773 \[Nu]^2)/3969
+(\[Alpha]2 (-(1367/504)+(6835 \[Nu])/648+(1367 \[Nu]^2)/1134))/\[Alpha]0+(\[Alpha]3 (6835/2268-(13670 \[Nu])/567+(27340 \[Nu]^2)/567))/\[Alpha]0))+\[Mu]3^4 ((\[Epsilon]2^2 (-(1868689/508032)+(1868689 \[Nu])/63504-(1868689 \[Nu]^2)/31752))/\[Mu]2^6
+(-(933661/31752)+(777823 \[Nu])/5292-(466147 \[Nu]^2)/3969+(\[Alpha]3 (9343445/127008-(9343445 \[Nu])/15876+(9343445 \[Nu]^2)/7938))/\[Alpha]0)/\[Mu]2^4)));
TaylorT2tvSpin = tref - (5m \[Alpha]0 )/(256 v^8 \[Mu]2^2 \[Nu]) Sum[TaylorT2tvPN[ii],{ii,1,7}];


(*Parametric equation for \[Phi](v) in case of TaylorT2 phasing*)

TaylorT2phiPN[1]= 1 ;
TaylorT2phiPN[2]= v^2 (535/63-(275 \[Nu])/63+(\[Alpha]2 (-(5/2)-(5 \[Nu])/18))/\[Alpha]0+(\[Epsilon]2^2 (-(5/108)+(5 \[Nu])/27))/\[Mu]2^2+(\[Mu]3^2 (-(6835/3024)+(6835 \[Nu])/756))/\[Mu]2^2);
TaylorT2phiPN[3]= v^3 (-10 \[Pi]+(SL (10+(175 \[Alpha]3)/(6 \[Alpha]0)))/(G m^2)+(SigmaL \[Delta] (10/3+(25 \[Alpha]3)/(2 \[Alpha]0)-(5 \[Epsilon]2^2)/(24 \[Mu]2^2)))/(G m^2));
TaylorT2phiPN[4]= v^4 (147815/1323+(SL^2 (-20-10 kp+((-30-15 kp) \[Alpha]4)/\[Alpha]0))/(G^2 m^4)+(SigmaL SL )/(G^2 m^4) (10 km+(15 km \[Alpha]4)/\[Alpha]0+(-20-10 kp+((-30-15 kp) \[Alpha]4)/\[Alpha]0) \[Delta])
-(267745 \[Nu])/5292+(16120 \[Nu]^2)/1323+(\[Mu]4^2 (-(44825/3969)+(89650 \[Nu])/1323-(44825 \[Nu]^2)/441))/\[Mu]2^2+(\[Epsilon]3^2 (-(25/63)+(50 \[Nu])/21-(25 \[Nu]^2)/7))/\[Mu]2^2+(\[Alpha]4 (-(405/8)+(285 \[Nu])/8-(5 \[Nu]^2)/8))/\[Alpha]0
+(\[Epsilon]2^4 (5/1296-(5 \[Nu])/162+(5 \[Nu]^2)/81))/\[Mu]2^4+(\[Alpha]2 (-(535/14)+(970 \[Nu])/63+(275 \[Nu]^2)/126))/\[Alpha]0+(\[Mu]3^4 (9343445/1016064-(9343445 \[Nu])/127008+(9343445 \[Nu]^2)/63504))/\[Mu]2^4
+1/(G^2 m^4) SigmaL^2 (-5 kp+(5 km+(15 km \[Alpha]4)/(2 \[Alpha]0)) \[Delta]-(5 \[Epsilon]2^2)/(16 \[Mu]2^2)+20 \[Nu]+10 kp \[Nu]+(\[Alpha]4 (-((15 kp)/2)+30 \[Nu]+15 kp \[Nu]))/\[Alpha]0)
+(\[Epsilon]2^2 (-(1885/1512)+(695 \[Nu])/126-(400 \[Nu]^2)/189+(\[Alpha]2 (5/24-(175 \[Nu])/216-(5 \[Nu]^2)/54))/\[Alpha]0))/\[Mu]2^2
+\[Mu]3^2 ((\[Epsilon]2^2 (6835/18144-(6835 \[Nu])/2268+(6835 \[Nu]^2)/1134))/\[Mu]2^4+(-(104815/7056)+(8545 \[Nu])/126-(14815 \[Nu]^2)/441+(\[Alpha]2 (6835/672-(34175 \[Nu])/864-(6835 \[Nu]^2)/1512))/\[Alpha]0)/\[Mu]2^2));
TaylorT2phiPN[5]=v^5 Log[v/vlso]((2140 \[Pi])/21-(1310 \[Pi] \[Nu])/21+(\[Alpha]2 (-30 \[Pi]-(10 \[Pi] \[Nu])/3))/\[Alpha]0+(\[Epsilon]2^2 (-((5 \[Pi])/6)+(10 \[Pi] \[Nu])/3))/\[Mu]2^2
+(\[Mu]3^2 (-((9115 \[Pi])/672)+(9115 \[Pi] \[Nu])/168))/\[Mu]2^2+1/(G m^2) SL (-(11260/63)+(\[Mu]3^2 (95/14+(\[Alpha]3 (34175/432-(34175 \[Nu])/108))/\[Alpha]0-(190 \[Nu])/7))/\[Mu]2^2+(\[Epsilon]3^2 (100/63-(100 \[Nu])/21))/\[Mu]2^2+(4030 \[Nu])/63
+(\[Epsilon]2^2 (-(25/42)+(\[Alpha]3 (175/108-(175 \[Nu])/27))/\[Alpha]0+(50 \[Nu])/21))/\[Mu]2^2+(\[Alpha]2 (30+(10 \[Nu])/3))/\[Alpha]0+(\[Alpha]5 (-(385/2)+(2135 \[Nu])/18))/\[Alpha]0+(\[Alpha]3 (-(2675/9)+(1375 \[Nu])/9))/\[Alpha]0)
+1/(G m^2) SigmaL \[Delta] (-(360/7)+(\[Epsilon]3^2 (100/63-(100 \[Nu])/21))/\[Mu]2^2+(\[Epsilon]2^2 (8455/3024+(\[Alpha]3 (25/36-(25 \[Nu])/9))/\[Alpha]0+(\[Alpha]2 (-(5/8)-(5 \[Nu])/72))/\[Alpha]0-(115 \[Nu])/189))/\[Mu]2^2+(\[Epsilon]2^4 (-(5/216)+(5 \[Nu])/54))/\[Mu]2^4
+(1850 \[Nu])/63+(\[Alpha]2 (10+(10 \[Nu])/9))/\[Alpha]0+(\[Alpha]5 (-(105/2)+(175 \[Nu])/3))/\[Alpha]0+(\[Alpha]3 (-(2675/21)+(1375 \[Nu])/21))/\[Alpha]0+\[Mu]3^2 ((-(1705/756)+(\[Alpha]3 (34175/1008-(34175 \[Nu])/252))/\[Alpha]0-(8555 \[Nu])/756)/\[Mu]2^2+(\[Epsilon]2^2 (-(6835/6048)+(6835 \[Nu])/1512))/\[Mu]2^4)));
TaylorT2phiPN[6]= v^6 (29974034/509355-(160 \[Pi]^2)/3-(1712 \[Gamma]E)/21+(SigmaL ((80 \[Pi] \[Delta])/3+(100 \[Pi] \[Alpha]3 \[Delta])/\[Alpha]0-(5 \[Pi] \[Delta] \[Epsilon]2^2)/(2 \[Mu]2^2)))/(G m^2)+(28398155/271656+(205 \[Pi]^2)/48) \[Nu]
-(563225 \[Nu]^2)/15092+(982175 \[Nu]^3)/305613+(\[Mu]3^6 (12772489315/1024192512-(12772489315 \[Nu])/85349376+(12772489315 \[Nu]^2)/21337344-(12772489315 \[Nu]^3)/16003008))/\[Mu]2^6
+(\[Mu]5^2 (1002569/49896-(1002569 \[Nu])/6237+(5012845 \[Nu]^2)/12474-(2005138 \[Nu]^3)/6237))/\[Mu]2^2+(\[Epsilon]4^2 (5741/7056-(5741 \[Nu])/882+(28705 \[Nu]^2)/1764-(5741 \[Nu]^3)/441))/\[Mu]2^2
+(\[Alpha]4 (14445/56-(8795 \[Nu])/28+(8105 \[Nu]^2)/84-(275 \[Nu]^3)/168))/\[Alpha]0+(\[Epsilon]2^6 (5/46656-(5 \[Nu])/3888+(5 \[Nu]^2)/972-(5 \[Nu]^3)/729))/\[Mu]2^6+(\[Alpha]6 (3375/16+(-(172225/144)+(1025 \[Pi]^2)/24) \[Nu]+(775 \[Nu]^2)/24+(175 \[Nu]^3)/1296))/\[Alpha]0
+(\[Alpha]2 (147815/882-(1818445 \[Nu])/31752+(312575 \[Nu]^2)/31752+(8060 \[Nu]^3)/3969))/\[Alpha]0+(\[Epsilon]3^2 (9295/3969-(58910 \[Nu])/3969+(105050 \[Nu]^2)/3969-(11975 \[Nu]^3)/1323+(\[Alpha]2 (-(25/42)+(1325 \[Nu])/378-(625 \[Nu]^2)/126-(25 \[Nu]^3)/42))/\[Alpha]0))/\[Mu]2^2
+(\[Epsilon]2^4 (-(25/504)+(3775 \[Nu])/9072-(1075 \[Nu]^2)/1134+(25 \[Nu]^3)/81+(\[Alpha]2 (5/864-(355 \[Nu])/7776+(85 \[Nu]^2)/972+(5 \[Nu]^3)/486))/\[Alpha]0))/\[Mu]2^4+1/(G^2 m^4) SL^2 (1810/63+(1450 kp)/21-(700 \[Alpha]3)/(3 \[Alpha]0)+(275 km \[Delta])/21+(100 \[Epsilon]3^2)/(63 \[Mu]2^2)
+(-(970/21)-(485 kp)/21) \[Nu]+(\[Alpha]4 (1070/7+(535 kp)/7+(-(550/7)-(275 kp)/7) \[Nu]))/\[Alpha]0+(\[Alpha]6 (-(1000/9)+(250 kp)/3+(100 km \[Delta])/3+(-(100/3)-(50 kp)/3) \[Nu]))/\[Alpha]0
+(\[Alpha]2 (-30-15 kp+(-(10/3)-(5 kp)/3) \[Nu]))/\[Alpha]0+(\[Epsilon]2^2 (-(5/18)-(5 kp)/36-(5 km \[Delta])/18+(10/9+(5 kp)/9) \[Nu]+(\[Alpha]4 (-(5/6)-(5 kp)/12+(10/3+(5 kp)/3) \[Nu]))/\[Alpha]0))/\[Mu]2^2
+1/\[Mu]2^2 \[Mu]3^2 (-(6835/504)-(6835 kp)/1008-(5 km \[Delta])/1008+(6835/126+(6835 kp)/252) \[Nu]+(\[Alpha]4 (-(6835/168)-(6835 kp)/336+(6835/42+(6835 kp)/84) \[Nu]))/\[Alpha]0))
+\[Mu]4^2 ((\[Epsilon]2^2 (-(44825/71442)+(224125 \[Nu])/35721-(493075 \[Nu]^2)/23814+(89650 \[Nu]^3)/3969))/\[Mu]2^4+1/\[Mu]2^2 (-(6106715/916839)+(15627140 \[Nu])/305613-(3245150 \[Nu]^2)/33957+(71675 \[Nu]^3)/11319
+(\[Alpha]2 (-(44825/2646)+(2375725 \[Nu])/23814-(1120625 \[Nu]^2)/7938-(44825 \[Nu]^3)/2646))/\[Alpha]0))+\[Epsilon]2^2 ((\[Epsilon]3^2 (-(25/1134)+(125 \[Nu])/567-(275 \[Nu]^2)/378+(50 \[Nu]^3)/63))/\[Mu]2^4
+1/\[Mu]2^2 (6134935/762048-(2353285 \[Nu])/63504+(550075 \[Nu]^2)/27216-(150845 \[Nu]^3)/47628+(\[Alpha]2 (-(1885/1008)+(73175 \[Nu])/9072-(1705 \[Nu]^2)/756-(200 \[Nu]^3)/567))/\[Alpha]0+(\[Alpha]4 (-(45/32)+(635 \[Nu])/96-(1145 \[Nu]^2)/288+(5 \[Nu]^3)/72))/\[Alpha]0))
+\[Mu]3^2 ((\[Epsilon]2^4 (6835/435456-(6835 \[Nu])/36288+(6835 \[Nu]^2)/9072-(6835 \[Nu]^3)/6804))/\[Mu]2^6+(\[Epsilon]3^2 (-(34175/31752)+(170875 \[Nu])/15876-(375925 \[Nu]^2)/10584+(34175 \[Nu]^3)/882))/\[Mu]2^4
+(\[Mu]4^2 (-(61275775/2000376)+(306378875 \[Nu])/1000188-(674033525 \[Nu]^2)/666792+(61275775 \[Nu]^3)/55566))/\[Mu]2^4+1/\[Mu]2^4 \[Epsilon]2^2 (-(1742995/762048)+(1045805 \[Nu])/54432-(1045825 \[Nu]^2)/23814+(348655 \[Nu]^3)/23814
+(\[Alpha]2 (6835/12096-(485285 \[Nu])/108864+(116195 \[Nu]^2)/13608+(6835 \[Nu]^3)/6804))/\[Alpha]0)+1/\[Mu]2^2 (732782515/14669424-(1061322545 \[Nu])/4889808+(1027073335 \[Nu]^2)/14669424-(15723035 \[Nu]^3)/3667356
+(\[Alpha]2 (-(104815/4704)+(4201865 \[Nu])/42336-(206855 \[Nu]^2)/5292-(14815 \[Nu]^3)/2646))/\[Alpha]0+(\[Alpha]4 (-(61515/896)+(868045 \[Nu])/2688-(1565215 \[Nu]^2)/8064+(6835 \[Nu]^3)/2016))/\[Alpha]0))
+\[Mu]3^4 ((\[Epsilon]2^2 (9343445/12192768-(9343445 \[Nu])/1016064+(9343445 \[Nu]^2)/254016-(9343445 \[Nu]^3)/190512))/\[Mu]2^6+1/\[Mu]2^4 (140055985/21337344-(1148286835 \[Nu])/21337344+(307950925 \[Nu]^2)/2667168-(27838955 \[Nu]^3)/1333584
+(\[Alpha]2 (9343445/677376-(663384595 \[Nu])/6096384+(158838565 \[Nu]^2)/762048+(9343445 \[Nu]^3)/381024))/\[Alpha]0))+SL ((80 \[Pi]+(700 \[Pi] \[Alpha]3)/(3 \[Alpha]0))/(G m^2)+1/(G^2 m^4) SigmaL (-((1175 km)/21)+(2300/63+(1175 kp)/21) \[Delta]
-(1600 \[Alpha]3 \[Delta])/(9 \[Alpha]0)+(200 \[Delta] \[Epsilon]3^2)/(63 \[Mu]2^2)+(-((205 km)/7)+(-(970/21)-(485 kp)/21) \[Delta]) \[Nu]+(\[Alpha]4 (-((535 km)/7)+(1070/7+(535 kp)/7) \[Delta]+((275 km)/7+(-(550/7)-(275 kp)/7) \[Delta]) \[Nu]))/\[Alpha]0
+(\[Alpha]6 (-50 km+(-(500/3)+50 kp) \[Delta]+(-((350 km)/3)+(-(100/3)-(50 kp)/3) \[Delta]) \[Nu]))/\[Alpha]0+(\[Alpha]2 (15 km+(-30-15 kp) \[Delta]+((5 km)/3+(-(10/3)-(5 kp)/3) \[Delta]) \[Nu]))/\[Alpha]0
+1/\[Mu]2^2 \[Epsilon]2^2 (-((5 km)/36)+(-(155/252)+(5 kp)/36) \[Delta]+(175 \[Alpha]3 \[Delta])/(36 \[Alpha]0)+((5 km)/9+(10/9+(5 kp)/9) \[Delta]) \[Nu]+(\[Alpha]4 ((5 km)/12+(-(5/6)-(5 kp)/12) \[Delta]+(-((5 km)/3)+(10/3+(5 kp)/3) \[Delta]) \[Nu]))/\[Alpha]0)
+1/\[Mu]2^2 \[Mu]3^2 ((3415 km)/504+(-(6835/504)-(3415 kp)/504) \[Delta]+(-((3415 km)/126)+(6835/126+(6835 kp)/252) \[Delta]) \[Nu]+1/\[Alpha]0 \[Alpha]4 ((6835 km)/336+(-(6835/168)-(6835 kp)/336) \[Delta]
+(-((6835 km)/84)+(6835/42+(6835 kp)/84) \[Delta]) \[Nu]))))+1/(G^2 m^4) SigmaL^2 (-(70/3)+(1175 kp)/42-(1175 km \[Delta])/42+(\[Epsilon]3^2 (100/63-(400 \[Nu])/63))/\[Mu]2^2+(\[Epsilon]2^4 (-(5/96)+(5 \[Nu])/24))/\[Mu]2^4
+(-(310/7)-(2285 kp)/42-(65 km \[Delta])/42) \[Nu]+(970/21+(485 kp)/21) \[Nu]^2+(\[Alpha]3 (-(100/3)+(400 \[Nu])/3))/\[Alpha]0
+(\[Alpha]2 (-((15 kp)/2)+(15 km \[Delta])/2+(30+(85 kp)/6+(5 km \[Delta])/6) \[Nu]+(10/3+(5 kp)/3) \[Nu]^2))/\[Alpha]0
+1/\[Alpha]0 \[Alpha]6 (-100+25 kp-25 km \[Delta]+(200-25 kp-25 km \[Delta]) \[Nu]+(100/3+(50 kp)/3) \[Nu]^2)
+1/\[Alpha]0 \[Alpha]4 ((535 kp)/14-(535 km \[Delta])/14+(-(1070/7)-(1345 kp)/14+(275 km \[Delta])/14) \[Nu]+(550/7+(275 kp)/7) \[Nu]^2)
+1/\[Mu]2^2 \[Epsilon]2^2 (55/36+(5 kp)/72-(5 km \[Delta])/72+(\[Alpha]3 (25/12-(25 \[Nu])/3))/\[Alpha]0+(\[Alpha]2 (-(15/32)-(5 \[Nu])/96))/\[Alpha]0-(5 kp \[Nu])/36+(-(10/9)-(5 kp)/9) \[Nu]^2
+(\[Alpha]4 (-((5 kp)/24)+(5 km \[Delta])/24+(5/6+(5 kp)/4-(5 km \[Delta])/6) \[Nu]+(-(10/3)-(5 kp)/3) \[Nu]^2))/\[Alpha]0)+\[Mu]3^2 ((\[Epsilon]2^2 (-(6835/8064)+(6835 \[Nu])/2016))/\[Mu]2^4+1/\[Mu]2^2 (-((3415 kp)/1008)+(3415 km \[Delta])/1008
+(6835/504+(20495 kp)/1008-(4555 km \[Delta])/336) \[Nu]+(-(6835/126)-(6835 kp)/252) \[Nu]^2+1/\[Alpha]0 \[Alpha]4 (-((6835 kp)/672)+(6835 km \[Delta])/672+(6835/168+(6835 kp)/112-(6835 km \[Delta])/168) \[Nu]
+(-(6835/42)-(6835 kp)/84) \[Nu]^2))))-(3424 Log[2])/21-(1712 Log[v])/21);
TaylorT2phiPN[7]= v^7 (\[Pi](295630/1323-(650465 \[Nu])/5292+(200465 \[Nu]^2)/5292+(\[Epsilon]3^2 (-(50/63)+(100 \[Nu])/21-(50 \[Nu]^2)/7))/\[Mu]2^2+(\[Alpha]4 (-(405/4)+(285 \[Nu])/4-(5 \[Nu]^2)/4))/\[Alpha]0+(\[Mu]4^2 (-(50/3969)+(100 \[Nu])/1323-(50 \[Nu]^2)/441))/\[Mu]2^2
+(\[Mu]3^4 (6835/2032128-(6835 \[Nu])/254016+(6835 \[Nu]^2)/127008))/\[Mu]2^4+(\[Epsilon]2^4 (5/324-(10 \[Nu])/81+(20 \[Nu]^2)/81))/\[Mu]2^4+(\[Alpha]2 (-(535/7)+(4825 \[Nu])/126+(655 \[Nu]^2)/126))/\[Alpha]0+(\[Epsilon]2^2 (-(1885/504)+(2815 \[Nu])/168-(905 \[Nu]^2)/126
+(\[Alpha]2 (5/8-(175 \[Nu])/72-(5 \[Nu]^2)/18))/\[Alpha]0))/\[Mu]2^2+\[Mu]3^2 ((\[Epsilon]2^2 (54685/72576-(54685 \[Nu])/9072+(54685 \[Nu]^2)/4536))/\[Mu]2^4+(-(69905/4704)+(191495 \[Nu])/2688-(73995 \[Nu]^2)/1568+(\[Alpha]2 (9115/896-(45575 \[Nu])/1152-(9115 \[Nu]^2)/2016))/\[Alpha]0)/\[Mu]2^2))
+SigmaL \[Delta]/(G m^2) (-120+(1060355 \[Nu])/5292-(17615 \[Nu]^2)/2646+(\[Alpha]5 (-(535/4)+(7825 \[Nu])/36-(1375 \[Nu]^2)/18))/\[Alpha]0+(\[Alpha]3 (-(739075/2646)+(1338725 \[Nu])/10584-(40300 \[Nu]^2)/1323))/\[Alpha]0
+(\[Alpha]7 (-(1215/16)+(1755 \[Nu])/4-(225 \[Nu]^2)/16))/\[Alpha]0+(\[Alpha]2 (270/7-(745 \[Nu])/42-(925 \[Nu]^2)/378))/\[Alpha]0+(\[Epsilon]2^6 (5/10368-(5 \[Nu])/1296+(5 \[Nu]^2)/648))/\[Mu]2^6+(\[Alpha]4 (135/4-(95 \[Nu])/4+(5 \[Nu]^2)/12))/\[Alpha]0
+(\[Epsilon]4^2 (28705/14112-(143525 \[Nu])/14112+(28705 \[Nu]^2)/2352))/\[Mu]2^2+(\[Epsilon]2^4 (-(4355/36288)+(1135 \[Nu])/2268-(185 \[Nu]^2)/2268+(\[Alpha]3 (-(25/2592)+(25 \[Nu])/324-(25 \[Nu]^2)/162))/\[Alpha]0+(\[Alpha]2 (5/288-(175 \[Nu])/2592-(5 \[Nu]^2)/648))/\[Alpha]0))/\[Mu]2^4
+(\[Epsilon]3^2 (11170/3969-(35450 \[Nu])/3969+(8375 \[Nu]^2)/3969+(\[Alpha]2 (-(25/21)+(650 \[Nu])/189+(25 \[Nu]^2)/63))/\[Alpha]0+(\[Alpha]3 (125/126-(125 \[Nu])/21+(125 \[Nu]^2)/14))/\[Alpha]0))/\[Mu]2^2+\[Mu]3^4 ((\[Epsilon]2^2 (9343445/8128512-(9343445 \[Nu])/1016064+(9343445 \[Nu]^2)/508032))/\[Mu]2^6
+(4668305/508032-(3889115 \[Nu])/84672+(2330735 \[Nu]^2)/63504+(\[Alpha]3 (-(46717225/2032128)+(46717225 \[Nu])/254016-(46717225 \[Nu]^2)/127008))/\[Alpha]0)/\[Mu]2^4)+\[Epsilon]2^2 ((\[Epsilon]3^2 (-(25/324)+(575 \[Nu])/1134-(625 \[Nu]^2)/756))/\[Mu]2^4
+(1036025/127008-(18365 \[Nu])/9072-(566435 \[Nu]^2)/254016+(\[Alpha]4 (-(135/64)+(95 \[Nu])/64-(5 \[Nu]^2)/192))/\[Alpha]0+(\[Alpha]2 (-(8455/4032)+(8105 \[Nu])/36288+(115 \[Nu]^2)/2268))/\[Alpha]0+(\[Alpha]5 (35/48-(805 \[Nu])/216+(175 \[Nu]^2)/54))/\[Alpha]0
+(\[Alpha]3 (9425/3024-(3475 \[Nu])/252+(1000 \[Nu]^2)/189))/\[Alpha]0)/\[Mu]2^2)+\[Mu]3^2 ((\[Epsilon]3^2 (-(34175/15876)+(34175 \[Nu])/2268-(34175 \[Nu]^2)/1323))/\[Mu]2^4+(\[Epsilon]2^4 (6835/145152-(6835 \[Nu])/18144+(6835 \[Nu]^2)/9072))/\[Mu]2^6
+(\[Epsilon]2^2 (-(266605/145152)+(851185 \[Nu])/127008+(163865 \[Nu]^2)/63504+(\[Alpha]3 (-(34175/36288)+(34175 \[Nu])/4536-(34175 \[Nu]^2)/2268))/\[Alpha]0+(\[Alpha]2 (6835/8064-(34175 \[Nu])/10368-(6835 \[Nu]^2)/18144))/\[Alpha]0))/\[Mu]2^4
+(136715/14112-(7729405 \[Nu])/127008-(1619945 \[Nu]^2)/254016+(\[Alpha]2 (1705/1008+(19675 \[Nu])/2268+(8555 \[Nu]^2)/9072))/\[Alpha]0+(\[Alpha]3 (524075/14112-(42725 \[Nu])/252+(74075 \[Nu]^2)/882))/\[Alpha]0+(\[Alpha]5 (6835/192-(157205 \[Nu])/864+(34175 \[Nu]^2)/216))/\[Alpha]0)/\[Mu]2^2)
+\[Mu]4^2 ((\[Epsilon]2^2 (-(44825/47628)+(44825 \[Nu])/7938-(44825 \[Nu]^2)/5292))/\[Mu]2^4+(-(2920/243)+(178700 \[Nu])/3969-(35620 \[Nu]^2)/1323+(\[Alpha]3 (224125/7938-(224125 \[Nu])/1323+(224125 \[Nu]^2)/882))/\[Alpha]0)/\[Mu]2^2))
+SL/(G m^2) (-(29500/63)+(30715 \[Nu])/63-(35 \[Nu]^2)/9+(\[Alpha]5 (-(5885/12)+(14965 \[Nu])/27-(16775 \[Nu]^2)/108))/\[Alpha]0+(\[Alpha]3 (-(739075/1134)+(1338725 \[Nu])/4536-(40300 \[Nu]^2)/567))/\[Alpha]0+(\[Alpha]7 (-(6075/16)+(16515 \[Nu])/16-(435 \[Nu]^2)/16))/\[Alpha]0
+(\[Alpha]2 (2815/21-(12505 \[Nu])/378-(2015 \[Nu]^2)/378))/\[Alpha]0+(\[Alpha]4 (405/4-(285 \[Nu])/4+(5 \[Nu]^2)/4))/\[Alpha]0+(\[Epsilon]4^2 (28705/14112-(28705 \[Nu])/2352+(28705 \[Nu]^2)/1764))/\[Mu]2^2+(\[Mu]3^4 (4668305/508032-(4668305 \[Nu])/63504+(4668305 \[Nu]^2)/31752
+(\[Alpha]3 (-(46717225/870912)+(46717225 \[Nu])/108864-(46717225 \[Nu]^2)/54432))/\[Alpha]0))/\[Mu]2^4+(\[Epsilon]2^4 (55/2268-(110 \[Nu])/567+(220 \[Nu]^2)/567+(\[Alpha]3 (-(175/7776)+(175 \[Nu])/972-(175 \[Nu]^2)/486))/\[Alpha]0))/\[Mu]2^4+(\[Epsilon]3^2 (11170/3969-(25475 \[Nu])/3969-(21550 \[Nu]^2)/3969
+(\[Alpha]2 (-(25/21)+(650 \[Nu])/189+(25 \[Nu]^2)/63))/\[Alpha]0+(\[Alpha]3 (125/54-(125 \[Nu])/9+(125 \[Nu]^2)/6))/\[Alpha]0))/\[Mu]2^2+(\[Mu]4^2 (-(2920/243)+(5840 \[Nu])/81-(2920 \[Nu]^2)/27+(\[Alpha]3 (224125/3402-(224125 \[Nu])/567+(224125 \[Nu]^2)/378))/\[Alpha]0))/\[Mu]2^2
+\[Epsilon]2^2 ((\[Epsilon]3^2 (-(25/567)+(25 \[Nu])/81-(100 \[Nu]^2)/189))/\[Mu]2^4+(-(5615/4536)+(114685 \[Nu])/15876-(12025 \[Nu]^2)/1323+(\[Alpha]2 (25/56-(125 \[Nu])/72-(25 \[Nu]^2)/126))/\[Alpha]0+(\[Alpha]5 (385/144-(15995 \[Nu])/1296+(2135 \[Nu]^2)/324))/\[Alpha]0
+(\[Alpha]3 (9425/1296-(3475 \[Nu])/108+(1000 \[Nu]^2)/81))/\[Alpha]0)/\[Mu]2^2)+\[Mu]3^2 ((\[Epsilon]3^2 (-(34175/15876)+(34175 \[Nu])/2268-(34175 \[Nu]^2)/1323))/\[Mu]2^4+(\[Epsilon]2^2 (174275/127008-(174275 \[Nu])/15876+(174275 \[Nu]^2)/7938
+(\[Alpha]3 (-(34175/15552)+(34175 \[Nu])/1944-(34175 \[Nu]^2)/972))/\[Alpha]0))/\[Mu]2^4+(2037085/42336-(1666345 \[Nu])/9072-(558095 \[Nu]^2)/15876+(\[Alpha]2 (-(285/56)+(475 \[Nu])/24+(95 \[Nu]^2)/42))/\[Alpha]0+(\[Alpha]3 (524075/6048-(42725 \[Nu])/108+(74075 \[Nu]^2)/378))/\[Alpha]0
+(\[Alpha]5 (75185/576-(3123595 \[Nu])/5184+(416935 \[Nu]^2)/1296))/\[Alpha]0)/\[Mu]2^2)));
TaylorT2phiSpin = phiref - \[Alpha]0 /(32 v^5 \[Mu]2^2 \[Nu]) Sum[TaylorT2phiPN[ii],{ii,1,7}];


(*Parametrized expression for TaylorT3*)
(*\[Theta]= [(tref-TaylorT2tv) (\[Nu] \[Mu]2^2)/(5 M \[Alpha]0)]^(-1/8) (redefinition of the time variable)
\[Theta]LSO is \[Theta] at vLSO
The instanteneous gravitational wave frequency, 
Freq3p5PNT3 = 2 (d\[Phi]/dt)(2\[Pi])^-1= v^3/(M \[Pi])
*)

TaylorT3FthetaPN[1]=1;
TaylorT3FthetaPN[2]=\[Theta]^2 (107/168+(\[Alpha]2 (-(3/16)-\[Nu]/48))/\[Alpha]0+(\[Epsilon]2^2 (-(1/288)+\[Nu]/72))/\[Mu]2^2+(\[Mu]3^2 (-(1367/8064)+(1367 \[Nu])/2016))/\[Mu]2^2-(55 \[Nu])/168);
TaylorT3FthetaPN[3]= \[Theta]^3 (-((3 \[Pi])/10)+(SL (3/10+(7 \[Alpha]3)/(8 \[Alpha]0)))/(G m^2)+(SigmaL \[Delta] (1/10+(3 \[Alpha]3)/(8 \[Alpha]0)-\[Epsilon]2^2/(160 \[Mu]2^2)))/(G m^2));
TaylorT3FthetaPN[4]= \[Theta]^4 (165929/169344+SL^2/(G^2 m^4) (-(3/16)-(3 kp)/32+((-(9/32)-(9 kp)/64) \[Alpha]4)/\[Alpha]0)+(SigmaL SL)/(G^2 m^4) ((3 km)/32+(9 km \[Alpha]4)/(64 \[Alpha]0)+(-(3/16)-(3 kp)/32+((-(9/32)-(9 kp)/64) \[Alpha]4)/\[Alpha]0) \[Delta])
-(137107 \[Nu])/338688+(16319 \[Nu]^2)/169344+(\[Mu]4^2 (-(8965/84672)+(8965 \[Nu])/14112-(8965 \[Nu]^2)/9408))/\[Mu]2^2+(\[Epsilon]3^2 (-(5/1344)+(5 \[Nu])/224-(15 \[Nu]^2)/448))/\[Mu]2^2
+(\[Alpha]2^2 (-(3/512)-\[Nu]/768-\[Nu]^2/13824))/\[Alpha]0^2+(\[Epsilon]2^4 (17/497664-(17 \[Nu])/62208+(17 \[Nu]^2)/31104))/\[Mu]2^4+(\[Mu]3^4 (31767713/390168576-(31767713 \[Nu])/48771072+(31767713 \[Nu]^2)/24385536))/\[Mu]2^4
+SigmaL^2/(G^2 m^4) (-((3 kp)/64)+((3 km)/64+(9 km \[Alpha]4)/(128 \[Alpha]0)) \[Delta]-(3 \[Epsilon]2^2)/(1024 \[Mu]2^2)+(3 \[Nu])/16+(3 kp \[Nu])/32+\[Alpha]4/\[Alpha]0 (-((9 kp)/128)+(9 \[Nu])/32+(9 kp \[Nu])/64))
+\[Epsilon]2^2/\[Mu]2^2 (-(3179/290304)+(2341 \[Nu])/48384-(95 \[Nu]^2)/5184+\[Alpha]2/\[Alpha]0 (1/576-(35 \[Nu])/5184-\[Nu]^2/1296))+\[Alpha]4/\[Alpha]0 (-(243/512)+(171 \[Nu])/512-(3 \[Nu]^2)/512)+\[Alpha]2/\[Alpha]0 (-(107/336)+(97 \[Nu])/756+(55 \[Nu]^2)/3024)
+\[Mu]3^2/\[Mu]2^2 (\[Epsilon]2^2/\[Mu]2^2 (23239/6967296-(23239 \[Nu])/870912+(23239 \[Nu]^2)/435456)+-(104933/1016064)+(91607 \[Nu])/193536-(244819 \[Nu]^2)/1016064+(\[Alpha]2 (1367/16128-(6835 \[Nu])/20736-(1367 \[Nu]^2)/36288))/\[Alpha]0));
TaylorT3FthetaPN[5]=\[Theta]^5 (-((107 \[Pi])/168)+(131 \[Pi] \[Nu])/336+\[Mu]3^2/\[Mu]2^2 ((1823 \[Pi])/21504-(1823 \[Pi] \[Nu])/5376)+\[Epsilon]2^2/\[Mu]2^2 (\[Pi]/192-(\[Pi] \[Nu])/48)
+\[Alpha]2/\[Alpha]0 ((3 \[Pi])/16+(\[Pi] \[Nu])/48)+(SigmaL \[Delta])/(G m^2) (9/28+\[Alpha]3/\[Alpha]0 (535/672-(275 \[Nu])/672)+\[Alpha]5/\[Alpha]0 (21/64-(35 \[Nu])/96)+\[Alpha]2/\[Alpha]0 (-(1/16)-\[Nu]/144)
+\[Mu]3^2/\[Mu]2^2 (\[Epsilon]2^2/\[Mu]2^2 (1367/193536-(1367 \[Nu])/48384)+341/24192+\[Alpha]3/\[Alpha]0 (-(6835/32256)+(6835 \[Nu])/8064)+(1711 \[Nu])/24192)+\[Epsilon]2^4/\[Mu]2^4 (1/6912-\[Nu]/1728)
+\[Epsilon]2^2/\[Mu]2^2 (-(1691/96768)+(\[Alpha]2 (1/256+\[Nu]/2304)+\[Alpha]3 (-(5/1152)+(5 \[Nu])/288))/\[Alpha]0+(23 \[Nu])/6048)-(185 \[Nu])/1008+\[Epsilon]3^2/\[Mu]2^2 (-(5 /504)+(5\[Nu])/168))
+SL/(G m^2) (563/504+\[Alpha]3/\[Alpha]0 (535/288-(275 \[Nu])/288)+\[Alpha]5/\[Alpha]0 (77/64-(427 \[Nu])/576)+\[Alpha]2/\[Alpha]0 (-(3/16)-\[Nu]/48)+\[Epsilon]2^2/\[Mu]2^2 (5/1344+\[Alpha]3/\[Alpha]0 (-(35/3456)+(35 \[Nu])/864)-(5 \[Nu])/336)
-(403 \[Nu])/1008+\[Epsilon]3^2/\[Mu]2^2 (-(5 /504)+(5 \[Nu])/168)+\[Mu]3^2/\[Mu]2^2 (-(19/448)+(19 \[Nu])/112+\[Alpha]3/\[Alpha]0 (-(6835/13824)+(6835 \[Nu])/3456))));
TaylorT3FthetaPN[6]= \[Theta]^6 (34238533463/70413235200+(53 \[Pi]^2)/200+(107 \[Gamma]E)/280+(SigmaL \[Delta])/(G m^2) (-((27 \[Pi])/200)-(81 \[Pi] \[Alpha]3)/(160 \[Alpha]0)+(79 \[Pi] \[Epsilon]2^2)/(6400 \[Mu]2^2))
-(1226836091 \[Nu])/1877686272-(41 \[Pi]^2 \[Nu])/2048+(421354081 \[Nu]^2)/1877686272-(64728445 \[Nu]^3)/2816529408+\[Alpha]6/\[Alpha]0 (-(2025/2048)+(34445 \[Nu])/6144-(205 \[Pi]^2 \[Nu])/1024-(155 \[Nu]^2)/1024-(35 \[Nu]^3)/55296)
+\[Alpha]2^2/\[Alpha]0^2 (1177/86016-(3091 \[Nu])/774144-(9713 \[Nu]^2)/6967296-(605 \[Nu]^3)/6967296)+\[Alpha]2^3/\[Alpha]0^3 (7/8192+(7 \[Nu])/24576+(7 \[Nu]^2)/221184+(7 \[Nu]^3)/5971968)+\[Epsilon]2^6/\[Mu]2^6 (-(695/1289945088)+(695 \[Nu])/107495424-(695 \[Nu]^2)/26873856+(695 \[Nu]^3)/20155392)
+\[Alpha]4/\[Alpha]0 (-(37557/28672)+(22867 \[Nu])/14336-(21073 \[Nu]^2)/43008+(715 \[Nu]^3)/86016)+\[Epsilon]4^2/\[Mu]2^2 (-(5741/1505280)+(5741 \[Nu])/188160-(5741 \[Nu]^2)/75264+(5741 \[Nu]^3)/94080)+\[Mu]5^2/\[Mu]2^2 (-(1002569/10644480)+(1002569 \[Nu])/1330560-(1002569 \[Nu]^2)/532224+(1002569 \[Nu]^3)/665280)
+\[Mu]3^6/\[Mu]2^6 (-(1775376014785/28316874571776)+(1775376014785 \[Nu])/2359739547648-(1775376014785 \[Nu]^2)/589934886912+(1775376014785 \[Nu]^3)/442451165184)+\[Epsilon]2^4/\[Mu]2^4 (31445/125411328-(527845 \[Nu])/250822656+(150505 \[Nu]^2)/31352832-(24725 \[Nu]^3)/15676416
+\[Alpha]2/\[Alpha]0 (-(245/7962624)+(17395 \[Nu])/71663616-(4165 \[Nu]^2)/8957952-(245 \[Nu]^3)/4478976))+\[Alpha]2/\[Alpha]0 (-(2431853/2709504)+(16262453 \[Nu])/48771072-(2778095 \[Nu]^2)/48771072-(284747 \[Nu]^3)/24385536+\[Alpha]4/\[Alpha]0 (243/8192-(9 \[Nu])/512-\[Nu]^2/512+\[Nu]^3/24576))
+\[Epsilon]3^2/\[Mu]2^2 (-(2657/225792)+(16871 \[Nu])/225792-(90505 \[Nu]^2)/677376+(10405 \[Nu]^3)/225792+\[Alpha]2/\[Alpha]0 (65/21504-(3445 \[Nu])/193536+(1625 \[Nu]^2)/64512+(65 \[Nu]^3)/21504))+SL^2/(G^2 m^4) (-(1531/9600)-(1847 kp)/5376+(189 \[Alpha]3)/(160 \[Alpha]0)+(49 \[Alpha]3^2)/(384 \[Alpha]0^2)-(5 \[Epsilon]3^2)/(672 \[Mu]2^2)
+\[Delta] (-((55 km)/896)-(5 km \[Alpha]6)/(32 \[Alpha]0)+(km \[Epsilon]2^2)/(768 \[Mu]2^2)+(km \[Mu]3^2)/(43008 \[Mu]2^2))+(91 \[Nu])/384+(91 kp \[Nu])/768+\[Alpha]6/\[Alpha]0 (25/48-(25 kp)/64+(5 \[Nu])/32+(5 kp \[Nu])/64)+\[Alpha]4/\[Alpha]0 (-(1391/1792)-(1391 kp)/3584+(715 \[Nu])/1792+(715 kp \[Nu])/3584)
+\[Mu]3^2/\[Mu]2^2 (1367/18432+(1367 kp)/36864-(1367 \[Nu])/4608-(1367 kp \[Nu])/9216+\[Alpha]4/\[Alpha]0 (17771/86016+(17771 kp)/172032-(17771 \[Nu])/21504-(17771 kp \[Nu])/43008))+\[Epsilon]2^2/\[Mu]2^2 (7/4608+(7 kp)/9216-(7 \[Nu])/1152-(7 kp \[Nu])/2304+(\[Alpha]4 (13/3072+(13 kp)/6144-(13 \[Nu])/768-(13 kp \[Nu])/1536))/\[Alpha]0)
+\[Alpha]2/\[Alpha]0 (\[Alpha]4/\[Alpha]0 (9/512+(9 kp)/1024+\[Nu]/512+(kp \[Nu])/1024)+39/256+(39 kp)/512+(13 \[Nu])/768+(13 kp \[Nu])/1536))+\[Mu]3^4 ((\[Epsilon]2^2 (-(1298738855/337105649664)+(1298738855 \[Nu])/28092137472-(1298738855 \[Nu]^2)/7023034368+(1298738855 \[Nu]^3)/5267275776))/\[Mu]2^6
+1/\[Mu]2^4 (-(2303524865/196644962304)+(17625393995 \[Nu])/196644962304-(3804244805 \[Nu]^2)/24580620288-(802804925 \[Nu]^3)/12290310144+(\[Alpha]2 (-(9343445/127401984)+(663384595 \[Nu])/1146617856-(158838565 \[Nu]^2)/143327232-(9343445 \[Nu]^3)/71663616))/\[Alpha]0))
+\[Epsilon]2^2 (\[Epsilon]3^2/\[Mu]2^4 (125/1161216-(625 \[Nu])/580608+(1375 \[Nu]^2)/387072-(125 \[Nu]^3)/32256)+1/\[Mu]2^2 (-(1709065/41803776)+(55190501 \[Nu])/292626432-(15293773 \[Nu]^2)/146313216+(620411 \[Nu]^3)/36578304+\[Alpha]4/\[Alpha]0 (117/16384-(1651 \[Nu])/49152+(2977 \[Nu]^2)/147456-(13 \[Nu]^3)/36864)
+\[Alpha]2^2/\[Alpha]0^2 (-(11/147456)+(187 \[Nu])/663552+(781 \[Nu]^2)/11943936+(11 \[Nu]^3)/2985984)+\[Alpha]2/\[Alpha]0 (46463/4644864-(1805575 \[Nu])/41803776+(85283 \[Nu]^2)/6967296+(9965 \[Nu]^3)/5225472)))+\[Mu]3^2 (\[Mu]4^2/\[Mu]2^4 (306378875/2048385024-(1531894375 \[Nu])/1024192512+(3370167625 \[Nu]^2)/682795008-(306378875 \[Nu]^3)/56899584)
+\[Epsilon]3^2/\[Mu]2^4 (170875/32514048-(854375 \[Nu])/16257024+(1879625 \[Nu]^2)/10838016-(170875 \[Nu]^3)/903168)+\[Epsilon]2^4/\[Mu]2^6 (-(950065/12039487488)+(950065 \[Nu])/1003290624-(950065 \[Nu]^2)/250822656+(950065 \[Nu]^3)/188116992)+\[Epsilon]2^2/\[Mu]2^4 (84285535/7023034368-(354335315 \[Nu])/3511517184+(50739355 \[Nu]^2)/219469824-(17193175 \[Nu]^3)/219469824
+\[Alpha]2/\[Alpha]0 (-(47845/15925248)+(3396995 \[Nu])/143327232-(813365 \[Nu]^2)/17915904-(47845 \[Nu]^3)/8957952))+1/\[Mu]2^2 (-(13346557265/45064470528)+(116868333611 \[Nu])/90128941056-(20777834779 \[Nu]^2)/45064470528+(586083797 \[Nu]^3)/11266117632+(\[Alpha]4 (159939/458752-(2256917 \[Nu])/1376256+(4069559 \[Nu]^2)/4128768-(17771 \[Nu]^3)/1032192))/\[Alpha]0
+\[Alpha]2^2/\[Alpha]0^2 (-(15037/4128768)+(255629 \[Nu])/18579456+(1067627 \[Nu]^2)/334430208+(15037 \[Nu]^3)/83607552)+\[Alpha]2/\[Alpha]0 (320249/2322432-(51246829 \[Nu])/83607552+(6603817 \[Nu]^2)/27869184+(712441 \[Nu]^3)/20901888)))+\[Mu]4^2 (\[Epsilon]2^2/\[Mu]2^4 (224125/73156608-(1120625 \[Nu])/36578304+(2465375 \[Nu]^2)/24385536-(224125 \[Nu]^3)/2032128)
+1/\[Mu]2^2 (4104311/469421568-(43780753 \[Nu])/469421568+(27592175 \[Nu]^2)/156473856+(3875645 \[Nu]^3)/52157952+\[Alpha]2/\[Alpha]0 (116545/1354752-(6176885 \[Nu])/12192768+(2913625 \[Nu]^2)/4064256+(116545 \[Nu]^3)/1354752)))+SigmaL^2/(G^2 m^4) (13/192-(1517 kp)/10752+\[Delta]^2 (13/300+(27 \[Alpha]3)/(160 \[Alpha]0)+(3 \[Alpha]3^2)/(128 \[Alpha]0^2)+(13 \[Epsilon]2^4)/(76800 \[Mu]2^4)+(-(13/2400)-(27 \[Alpha]3)/(2560 \[Alpha]0)) \[Epsilon]2^2/\[Mu]2^2)
+\[Epsilon]2^4/\[Mu]2^4 (25/294912-(25 \[Nu])/73728)+\[Epsilon]3^2/\[Mu]2^2 (-(5/672)+(5 \[Nu])/168)+(53 \[Nu])/128+(3011 kp \[Nu])/10752-(91 \[Nu]^2)/384-(91 kp \[Nu]^2)/768+\[Alpha]4/\[Alpha]0 (-((1391 kp)/7168)+(1391 \[Nu])/1792+(3497 kp \[Nu])/7168-(715 \[Nu]^2)/1792-(715 kp \[Nu]^2)/3584)+\[Alpha]6/\[Alpha]0 (15/32-(15 kp)/128-(15 \[Nu])/16+(15 kp \[Nu])/128-(5 \[Nu]^2)/32-(5 kp \[Nu]^2)/64)
+\[Alpha]2 (((39 kp)/1024-(39 \[Nu])/256-(221 kp \[Nu])/3072-(13 \[Nu]^2)/768-(13 kp \[Nu]^2)/1536)/\[Alpha]0+\[Alpha]4/\[Alpha]0^2 ((9 kp)/2048-(9 \[Nu])/512-(17 kp \[Nu])/2048-\[Nu]^2/512-(kp \[Nu]^2)/1024))+1/\[Mu]2^2 \[Epsilon]2^2 (-(443/172032)-(5 kp)/18432+(\[Alpha]2 (39/16384+(13 \[Nu])/49152))/\[Alpha]0-(10699 \[Nu])/516096+(kp \[Nu])/3072+(7 \[Nu]^2)/1152+(7 kp \[Nu]^2)/2304+(\[Alpha]4 ((13 kp)/12288-(13 \[Nu])/3072-(13 kp \[Nu])/2048+(13 \[Nu]^2)/768+(13 kp \[Nu]^2)/1536))/\[Alpha]0)
+\[Delta] ((1517 km)/10752+(23 km \[Nu])/10752+(\[Alpha]4 ((1391 km)/7168-(715 km \[Nu])/7168))/\[Alpha]0+(\[Alpha]6 ((15 km)/128+(15 km \[Nu])/128))/\[Alpha]0+\[Alpha]2 ((-((39 km)/1024)-(13 km \[Nu])/3072)/\[Alpha]0+(\[Alpha]4 (-((9 km)/2048)-(km \[Nu])/2048))/\[Alpha]0^2)+(\[Epsilon]2^2 ((5 km)/18432+(km \[Nu])/4608+(\[Alpha]4 (-((13 km)/12288)+(13 km \[Nu])/3072))/\[Alpha]0))/\[Mu]2^2+(\[Mu]3^2 (-((9563 km)/516096)+(4783 km \[Nu])/64512+(\[Alpha]4 (-((17771 km)/344064)+(17771 km \[Nu])/86016))/\[Alpha]0))/\[Mu]2^2)
+\[Mu]3^2 ((\[Epsilon]2^2 (34175/8257536-(34175 \[Nu])/2064384))/\[Mu]2^4+1/\[Mu]2^2 ((9563 kp)/516096-(1367 \[Nu])/18432-(9565 kp \[Nu])/86016+(1367 \[Nu]^2)/4608+(1367 kp \[Nu]^2)/9216+(\[Alpha]4 ((17771 kp)/344064-(17771 \[Nu])/86016-(17771 kp \[Nu])/57344+(17771 \[Nu]^2)/21504+(17771 kp \[Nu]^2)/43008))/\[Alpha]0)))
+SL ((-((81 \[Pi])/200)-(189 \[Pi] \[Alpha]3)/(160 \[Alpha]0))/(G m^2)+1/(G^2 m^4) SigmaL ((1517 km)/5376+(683 km \[Nu])/5376+(\[Alpha]4 ((1391 km)/3584-(715 km \[Nu])/3584))/\[Alpha]0+(\[Alpha]6 ((15 km)/64+(35 km \[Nu])/64))/\[Alpha]0+\[Alpha]2 ((-((39 km)/512)-(13 km \[Nu])/1536)/\[Alpha]0+(\[Alpha]4 (-((9 km)/1024)-(km \[Nu])/1024))/\[Alpha]0^2)+(\[Epsilon]2^2 ((5 km)/9216-(5 km \[Nu])/2304+(\[Alpha]4 (-((13 km)/6144)+(13 km \[Nu])/1536))/\[Alpha]0))/\[Mu]2^2
+(\[Mu]3^2 (-((9563 km)/258048)+(9563 km \[Nu])/64512+(\[Alpha]4 (-((17771 km)/172032)+(17771 km \[Nu])/43008))/\[Alpha]0))/\[Mu]2^2+\[Delta] (-(643/3200)-(1517 kp)/5376+(9 \[Alpha]3)/(10 \[Alpha]0)+(7 \[Alpha]3^2)/(64 \[Alpha]0^2)-(5 \[Epsilon]3^2)/(336 \[Mu]2^2)+(91 \[Nu])/384+(91 kp \[Nu])/768+(\[Alpha]6 (25/32-(15 kp)/64+(5 \[Nu])/32+(5 kp \[Nu])/64))/\[Alpha]0+(\[Alpha]4 (-(1391/1792)-(1391 kp)/3584+(715 \[Nu])/1792+(715 kp \[Nu])/3584))/\[Alpha]0
+1/\[Mu]2^2 \[Mu]3^2 (1367/18432+(9563 kp)/258048-(1367 \[Nu])/4608-(1367 kp \[Nu])/9216+(\[Alpha]4 (17771/86016+(17771 kp)/172032-(17771 \[Nu])/21504-(17771 kp \[Nu])/43008))/\[Alpha]0)+(\[Epsilon]2^2 (499/201600-(5 kp)/9216-(63 \[Alpha]3)/(2560 \[Alpha]0)-(7 \[Nu])/1152-(7 kp \[Nu])/2304+(\[Alpha]4 (13/3072+(13 kp)/6144-(13 \[Nu])/768-(13 kp \[Nu])/1536))/\[Alpha]0))/\[Mu]2^2
+\[Alpha]2 ((\[Alpha]4 (9/512+(9 kp)/1024+\[Nu]/512+(kp \[Nu])/1024))/\[Alpha]0^2+(39/256+(39 kp)/512+(13 \[Nu])/768+(13 kp \[Nu])/1536)/\[Alpha]0))))+(107 Log[2])/280+(107 Log[\[Theta]])/280);
TaylorT3FthetaPN[7]=\[Theta]^7 (-((527861 \[Pi])/211680)+(1243271 \[Pi] \[Nu])/846720-(747883 \[Pi] \[Nu]^2)/1693440+(\[Mu]3^4 (-((27450727 \[Pi])/1300561920)+(27450727 \[Pi] \[Nu])/162570240-(27450727 \[Pi] \[Nu]^2)/81285120))/\[Mu]2^4+(\[Alpha]2 ((12091 \[Pi])/13440-(26647 \[Pi] \[Nu])/60480-(1453 \[Pi] \[Nu]^2)/24192))/\[Alpha]0+(\[Epsilon]2^4 (-((67 \[Pi])/414720)+(67 \[Pi] \[Nu])/51840-(67 \[Pi] \[Nu]^2)/25920))/\[Mu]2^4
+(\[Alpha]2^2 (-((21 \[Pi])/1280)-(7 \[Pi] \[Nu])/1920-(7 \[Pi] \[Nu]^2)/34560))/\[Alpha]0^2+(\[Alpha]4 ((2673 \[Pi])/2560-(1881 \[Pi] \[Nu])/2560+(33 \[Pi] \[Nu]^2)/2560))/\[Alpha]0+(\[Epsilon]3^2 ((11 \[Pi])/1344-(11 \[Pi] \[Nu])/224+(33 \[Pi] \[Nu]^2)/448))/\[Mu]2^2+(\[Mu]4^2 ((601 \[Pi])/28224-(601 \[Pi] \[Nu])/4704+(601 \[Pi] \[Nu]^2)/3136))/\[Mu]2^2+(\[Epsilon]2^2 ((29177 \[Pi])/725760-(87197 \[Pi] \[Nu])/483840+(805 \[Pi] \[Nu]^2)/10368+(\[Alpha]2 (-((163 \[Pi])/23040)+(1141 \[Pi] \[Nu])/41472+(163 \[Pi] \[Nu]^2)/51840))/\[Alpha]0))/\[Mu]2^2
+\[Mu]3^2 ((\[Epsilon]2^2 (-((386437 \[Pi])/46448640)+(386437 \[Pi] \[Nu])/5806080-(386437 \[Pi] \[Nu]^2)/2903040))/\[Mu]2^4+((18854833 \[Pi])/81285120-(8473411 \[Pi] \[Nu])/7741440+(27102967 \[Pi] \[Nu]^2)/40642560+(\[Alpha]2 (-((172267 \[Pi])/1290240)+(172267 \[Pi] \[Nu])/331776+(172267 \[Pi] \[Nu]^2)/2903040))/\[Alpha]0)/\[Mu]2^2)+1/(G m^2) SigmaL \[Delta] (13147/10080-(5157451 \[Nu])/2540160+(261479 \[Nu]^2)/2540160+(\[Epsilon]4^2 (-(5741/301056)+(28705 \[Nu])/301056-(5741 \[Nu]^2)/50176))/\[Mu]2^2
+(\[Alpha]4 (-(891/2560)+(627 \[Nu])/2560-(11 \[Nu]^2)/2560))/\[Alpha]0+(\[Epsilon]2^6 (-(37/7464960)+(37 \[Nu])/933120-(37 \[Nu]^2)/466560))/\[Mu]2^6+(\[Alpha]7 (729/1024-(1053 \[Nu])/256+(135 \[Nu]^2)/1024))/\[Alpha]0+(\[Alpha]5 (535/384-(7825 \[Nu])/3456+(1375 \[Nu]^2)/1728))/\[Alpha]0+(\[Epsilon]3^2 (-(7835/254016)+(397 \[Nu])/3969-(1207 \[Nu]^2)/42336+(\[Alpha]3 (-(55/5376)+(55 \[Nu])/896-(165 \[Nu]^2)/1792))/\[Alpha]0+(\[Alpha]2 (25/2016-(325 \[Nu])/9072-(25 \[Nu]^2)/6048))/\[Alpha]0))/\[Mu]2^2
+\[Alpha]2^2 ((\[Alpha]3 (-(9/1024)-\[Nu]/512-\[Nu]^2/9216))/\[Alpha]0^3+(7/1280+(7 \[Nu])/5760+(7 \[Nu]^2)/103680)/\[Alpha]0^2)+1/\[Mu]2^4 \[Epsilon]2^4 (32891/26127360-(276149 \[Nu])/52254720+(13021 \[Nu]^2)/13063680+(\[Alpha]2 (-(71/368640)+(497 \[Nu])/663552+(71 \[Nu]^2)/829440))/\[Alpha]0+(\[Alpha]3 (53/497664-(53 \[Nu])/62208+(53 \[Nu]^2)/31104))/\[Alpha]0)
+\[Alpha]2 ((\[Alpha]5 (-(21/512)+(21 \[Nu])/512+(35 \[Nu]^2)/6912))/\[Alpha]0^2+(\[Alpha]3 (-(1391/10752)+(1261 \[Nu])/24192+(715 \[Nu]^2)/96768))/\[Alpha]0^2+(-(2513/5760)+(36047 \[Nu])/181440+(1993 \[Nu]^2)/72576)/\[Alpha]0)+\[Alpha]3 ((\[Alpha]4 (-(243/2048)+(171 \[Nu])/2048-(3 \[Nu]^2)/2048))/\[Alpha]0^2+(527861/169344-(2096677 \[Nu])/1354752+(127567 \[Nu]^2)/338688)/\[Alpha]0)
+\[Mu]4^2 ((\[Epsilon]2^2 (1793/193536-(1793 \[Nu])/32256+(1793 \[Nu]^2)/21504))/\[Mu]2^4+(8941/84672-(5359 \[Nu])/14112+(1777 \[Nu]^2)/9408+(\[Alpha]3 (-(98615/338688)+(98615 \[Nu])/56448-(98615 \[Nu]^2)/37632))/\[Alpha]0)/\[Mu]2^2)+\[Mu]3^4 ((\[Epsilon]2^2 (-(69141493/5852528640)+(69141493 \[Nu])/731566080-(69141493 \[Nu]^2)/365783040))/\[Mu]2^6+(-(122768903/1463132160)+(582816349 \[Nu])/1463132160-(91740737 \[Nu]^2)/365783040+(\[Alpha]3 (99040517/390168576-(99040517 \[Nu])/48771072+(99040517 \[Nu]^2)/24385536))/\[Alpha]0)/\[Mu]2^4)
+\[Mu]3^2 ((\[Epsilon]2^4 (-(50579/104509440)+(50579 \[Nu])/13063680-(50579 \[Nu]^2)/6531840))/\[Mu]2^6+(\[Epsilon]3^2 (129865/6096384-(129865 \[Nu])/870912+(129865 \[Nu]^2)/508032))/\[Mu]2^4+1/\[Mu]2^4 \[Epsilon]2^2 (128744941/5852528640-(61871053 \[Nu])/731566080-(1000567 \[Nu]^2)/73156608+(\[Alpha]2 (-(97057/10321920)+(97057 \[Nu])/2654208+(97057 \[Nu]^2)/23224320))/\[Alpha]0+(\[Alpha]3 (72451/6967296-(72451 \[Nu])/870912+(72451 \[Nu]^2)/435456))/\[Alpha]0)
+1/\[Mu]2^2 (-(14150029/121927680)+(90341239 \[Nu])/121927680-(2439533 \[Nu]^2)/81285120+(\[Alpha]5 (-(6835/18432)+(157205 \[Nu])/82944-(34175 \[Nu]^2)/20736))/\[Alpha]0+(\[Alpha]3 (-(8273777/16257024)+(896851 \[Nu])/387072-(2286317 \[Nu]^2)/2032128))/\[Alpha]0+\[Alpha]2 ((\[Alpha]3 (17771/516096-(88855 \[Nu])/663552-(17771 \[Nu]^2)/1161216))/\[Alpha]0^2+(-(5443/645120)-(146399 \[Nu])/1161216-(10091 \[Nu]^2)/725760)/\[Alpha]0)))
+\[Epsilon]2^2 ((\[Epsilon]3^2 (1327/1741824-(623 \[Nu])/124416+(4741 \[Nu]^2)/580608))/\[Mu]2^4+1/\[Mu]2^2 (-(5352367/60963840)+(1050781 \[Nu])/34836480+(1433077 \[Nu]^2)/81285120+(\[Alpha]3 (-(40319/1161216)+(1861 \[Nu])/12096-(4345 \[Nu]^2)/72576))/\[Alpha]0+(\[Alpha]5 (-(35/4608)+(805 \[Nu])/20736-(175 \[Nu]^2)/5184))/\[Alpha]0+(\[Alpha]2^2 (-(7/20480)-(7 \[Nu])/92160-(7 \[Nu]^2)/1658880))/\[Alpha]0^2+(\[Alpha]4 (891/40960-(627 \[Nu])/40960+(11 \[Nu]^2)/40960))/\[Alpha]0
+\[Alpha]2 ((3901/161280-(3257 \[Nu])/829440-(4267 \[Nu]^2)/5806080)/\[Alpha]0+(\[Alpha]3 (13/18432-(455 \[Nu])/165888-(13 \[Nu]^2)/41472))/\[Alpha]0^2))))+1/(G m^2) SL (113231/22680-(1208561 \[Nu])/241920+(22703 \[Nu]^2)/181440+(\[Epsilon]4^2 (-(5741/301056)+(5741 \[Nu])/50176-(5741 \[Nu]^2)/37632))/\[Mu]2^2+(\[Alpha]4 (-(2673/2560)+(1881 \[Nu])/2560-(33 \[Nu]^2)/2560))/\[Alpha]0+(\[Alpha]7 (3645/1024-(9909 \[Nu])/1024+(261 \[Nu]^2)/1024))/\[Alpha]0
+(\[Alpha]5 (5885/1152-(14965 \[Nu])/2592+(16775 \[Nu]^2)/10368))/\[Alpha]0+(\[Mu]4^2 (23237/254016-(23237 \[Nu])/42336+(23237 \[Nu]^2)/28224+(\[Alpha]3 (-(98615/145152)+(98615 \[Nu])/24192-(98615 \[Nu]^2)/16128))/\[Alpha]0))/\[Mu]2^2+(\[Epsilon]3^2 (-(7961/254016)+(20179 \[Nu])/254016+(3193 \[Nu]^2)/84672+(\[Alpha]3 (-(55/2304)+(55 \[Nu])/384-(55 \[Nu]^2)/256))/\[Alpha]0+(\[Alpha]2 (25/2016-(325 \[Nu])/9072-(25 \[Nu]^2)/6048))/\[Alpha]0))/\[Mu]2^2
+\[Alpha]2^2 ((\[Alpha]3 (-(21/1024)-(7 \[Nu])/1536-(7 \[Nu]^2)/27648))/\[Alpha]0^3+(21/1280+(7 \[Nu])/1920+(7 \[Nu]^2)/34560)/\[Alpha]0^2)+(\[Epsilon]2^4 (-(671/2903040)+(671 \[Nu])/362880-(671 \[Nu]^2)/181440+(\[Alpha]3 (371/1492992-(371 \[Nu])/186624+(371 \[Nu]^2)/93312))/\[Alpha]0))/\[Mu]2^4+\[Alpha]2 ((\[Alpha]5 (-(77/512)+(175 \[Nu])/2304+(427 \[Nu]^2)/41472))/\[Alpha]0^2+(\[Alpha]3 (-(1391/4608)+(1261 \[Nu])/10368+(715 \[Nu]^2)/41472))/\[Alpha]0^2+(-(8639/5760)+(10013 \[Nu])/25920+(637 \[Nu]^2)/10368)/\[Alpha]0)
+\[Alpha]3 ((\[Alpha]4 (-(567/2048)+(399 \[Nu])/2048-(7 \[Nu]^2)/2048))/\[Alpha]0^2+(527861/72576-(2096677 \[Nu])/580608+(127567 \[Nu]^2)/145152)/\[Alpha]0)+(\[Mu]3^4 (-(2839259/40642560)+(2839259 \[Nu])/5080320-(2839259 \[Nu]^2)/2540160+(\[Alpha]3 (99040517/167215104-(99040517 \[Nu])/20901888+(99040517 \[Nu]^2)/10450944))/\[Alpha]0))/\[Mu]2^4+\[Mu]3^2 ((\[Epsilon]3^2 (129865/6096384-(129865 \[Nu])/870912+(129865 \[Nu]^2)/508032))/\[Mu]2^4
+(\[Epsilon]2^2 (-(114841/9031680)+(114841 \[Nu])/1128960-(114841 \[Nu]^2)/564480+(\[Alpha]3 (72451/2985984-(72451 \[Nu])/373248+(72451 \[Nu]^2)/186624))/\[Alpha]0))/\[Mu]2^4+1/\[Mu]2^2 (-(10102811/17418240)+(1421857 \[Nu])/622080+(37453 \[Nu]^2)/272160+(\[Alpha]5 (-(75185/55296)+(3123595 \[Nu])/497664-(416935 \[Nu]^2)/124416))/\[Alpha]0+(\[Alpha]3 (-(8273777/6967296)+(896851 \[Nu])/165888-(2286317 \[Nu]^2)/870912))/\[Alpha]0
+\[Alpha]2 ((51971/645120-(51971 \[Nu])/165888-(51971 \[Nu]^2)/1451520)/\[Alpha]0+(\[Alpha]3 (17771/221184-(621985 \[Nu])/1990656-(17771 \[Nu]^2)/497664))/\[Alpha]0^2)))+\[Epsilon]2^2 ((\[Epsilon]3^2 (95/217728-(95 \[Nu])/31104+(95 \[Nu]^2)/18144))/\[Mu]2^4+1/\[Mu]2^2 (139393/15240960-(872327 \[Nu])/15240960+(8993 \[Nu]^2)/108864+(\[Alpha]3 (-(40319/497664)+(1861 \[Nu])/5184-(4345 \[Nu]^2)/31104))/\[Alpha]0+(\[Alpha]5 (-(385/13824)+(15995 \[Nu])/124416-(2135 \[Nu]^2)/31104))/\[Alpha]0
+\[Alpha]2 ((\[Alpha]3 (91/55296-(3185 \[Nu])/497664-(91 \[Nu]^2)/124416))/\[Alpha]0^2+(-(659/161280)+(659 \[Nu])/41472+(659 \[Nu]^2)/362880)/\[Alpha]0)))));
TaylorT3FreqSpin=\[Theta]^3/(8 m \[Pi]) Sum[TaylorT3FthetaPN[ii],{ii,1,7}];




(*TaylorT3 Phasing \[Rule] TaylorT2 gravitational wave phasing re-expressed in therm of time variable \[Theta]*)
TaylorT3PhaseSpinPN[1]= 1;
TaylorT3PhaseSpinPN[2]= \[Theta]^2 (535/504-(275 \[Nu])/504+\[Alpha]2/\[Alpha]0 (-(5/16)-(5 \[Nu])/144)+\[Epsilon]2^2/\[Mu]2^2 (-(5/864)+(5 \[Nu])/216)+\[Mu]3^2/\[Mu]2^2 (-(6835/24192)+(6835 \[Nu])/6048));
TaylorT3PhaseSpinPN[3]= \[Theta]^3 (-((3 \[Pi])/4)+SL/(G m^2) (3/4+(35 \[Alpha]3)/(16 \[Alpha]0))+(SigmaL \[Delta])/(G m^2) (1/4+(15 \[Alpha]3)/(16 \[Alpha]0)-\[Epsilon]2^2/(64 \[Mu]2^2)));
TaylorT3PhaseSpinPN[4]= \[Theta]^4 (829645/169344+SL^2/(G^2 m^4) (-(15/16)-(15 kp)/32+((-(45/32)-(45 kp)/64) \[Alpha]4)/\[Alpha]0)+(SigmaL SL)/(G^2 m^4) ((15 km)/32+(45 km \[Alpha]4)/(64 \[Alpha]0)+(-(15/16)-(15 kp)/32+(-(45/32)-(45 kp)/64) \[Alpha]4/\[Alpha]0) \[Delta])-(685535 \[Nu])/338688+(81595 \[Nu]^2)/169344+\[Mu]4^2/\[Mu]2^2 (-(44825/84672)+(44825 \[Nu])/14112-(44825 \[Nu]^2)/9408)
+\[Epsilon]3^2/\[Mu]2^2 (-(25/1344)+(25 \[Nu])/224-(75 \[Nu]^2)/448)+\[Alpha]4/\[Alpha]0 (-(1215/512)+(855 \[Nu])/512-(15 \[Nu]^2)/512)+\[Alpha]2^2/\[Alpha]0^2 (-(15/512)-(5 \[Nu])/768-(5 \[Nu]^2)/13824)+\[Epsilon]2^4/\[Mu]2^4 (85/497664-(85 \[Nu])/62208+(85 \[Nu]^2)/31104)+\[Alpha]2/\[Alpha]0 (-(535/336)+(485 \[Nu])/756+(275 \[Nu]^2)/3024)+\[Mu]3^4/\[Mu]2^4 (158838565/390168576-(158838565 \[Nu])/48771072+(158838565 \[Nu]^2)/24385536)
+SigmaL^2/(G^2 m^4) (-((15 kp)/64)+((15 km)/64+(45 km \[Alpha]4)/(128 \[Alpha]0)) \[Delta]-(15 \[Epsilon]2^2)/(1024 \[Mu]2^2)+(15 \[Nu])/16+(15 kp \[Nu])/32+\[Alpha]4/\[Alpha]0 (-((45 kp)/128)+(45 \[Nu])/32+(45 kp \[Nu])/64))+\[Epsilon]2^2/\[Mu]2^2 (-(15895/290304)+(11705 \[Nu])/48384-(475 \[Nu]^2)/5184+\[Alpha]2/\[Alpha]0 (5/576-(175 \[Nu])/5184-(5 \[Nu]^2)/1296))
+\[Mu]3^2 (\[Epsilon]2^2/\[Mu]2^4 (116195/6967296-(116195 \[Nu])/870912+(116195 \[Nu]^2)/435456)+(-(524665/1016064)+(458035 \[Nu])/193536-(1224095 \[Nu]^2)/1016064+(\[Alpha]2 (6835/16128-(34175 \[Nu])/20736-(6835 \[Nu]^2)/36288))/\[Alpha]0)/\[Mu]2^2));
TaylorT3PhaseSpinPN[5]= \[Theta]^5 (((535 \[Pi])/168-(655 \[Pi] \[Nu])/336+\[Alpha]2/\[Alpha]0 (-((15 \[Pi])/16)-(5 \[Pi] \[Nu])/48)+\[Epsilon]2^2/\[Mu]2^2 (-((5 \[Pi])/192)+(5 \[Pi] \[Nu])/48)+\[Mu]3^2/\[Mu]2^2 (-((9115 \[Pi])/21504)+(9115 \[Pi] \[Nu])/5376)+(SigmaL \[Delta])/(G m^2) (-(45/28)+\[Mu]3^2/\[Mu]2^2 (-(1705/24192)+(\[Alpha]3 (34175/32256-(34175 \[Nu])/8064))/\[Alpha]0-(8555 \[Nu])/24192+\[Epsilon]2^2/\[Mu]2^2 (-(6835/193536)+(6835 \[Nu])/48384))+\[Epsilon]3^2/\[Mu]2^2 (25/504-(25 \[Nu])/168)
+\[Epsilon]2^2/\[Mu]2^2 (8455/96768+(\[Alpha]3 (25/1152-(25 \[Nu])/288))/\[Alpha]0+(\[Alpha]2 (-(5/256)-(5 \[Nu])/2304))/\[Alpha]0-(115 \[Nu])/6048)+\[Epsilon]2^4/\[Mu]2^4 (-(5/6912)+(5 \[Nu])/1728)+\[Alpha]2/\[Alpha]0 (5/16+(5 \[Nu])/144)+(925 \[Nu])/1008+\[Alpha]3/\[Alpha]0 (-(2675/672)+(1375 \[Nu])/672)+(-((105 \[Alpha]5)/64)+(175 \[Alpha]5 \[Nu])/96)/\[Alpha]0)
+SL/(G m^2) (-(2815/504)+\[Mu]3^2/\[Mu]2^2 (95/448+(\[Alpha]3 (34175/13824-(34175 \[Nu])/3456))/\[Alpha]0-(95 \[Nu])/112)+\[Epsilon]3^2/\[Mu]2^2 (25/504-(25 \[Nu])/168)+\[Epsilon]2^2/\[Mu]2^2 (-(25/1344)+(\[Alpha]3 (175/3456-(175 \[Nu])/864))/\[Alpha]0+(25 \[Nu])/336)+\[Alpha]2/\[Alpha]0 (15/16+(5 \[Nu])/48)+(2015 \[Nu])/1008+\[Alpha]3/\[Alpha]0 (-(2675/288)+(1375 \[Nu])/288)+(-((385 \[Alpha]5)/64)+(2135 \[Alpha]5 \[Nu])/576)/\[Alpha]0))Log[\[Theta]/\[Theta]lso]);
TaylorT3PhaseSpinPN[6]= \[Theta]^6 (-(7330618583/14082647040)-(53 \[Pi]^2)/40-(107 \[Gamma]E)/56+SigmaL/(G m^2) \[Delta] ((27 \[Pi])/40+(81 \[Pi] \[Alpha]3)/(32 \[Alpha]0)-(79 \[Pi] \[Epsilon]2^2)/(1280 \[Mu]2^2))+(6134180455 \[Nu])/1877686272+(205 \[Pi]^2 \[Nu])/2048-(2106770405 \[Nu]^2)/1877686272+(323642225 \[Nu]^3)/2816529408+\[Mu]3^6/\[Mu]2^6 (8876880073925/28316874571776-(8876880073925 \[Nu])/2359739547648+(8876880073925 \[Nu]^2)/589934886912-(8876880073925 \[Nu]^3)/442451165184)
+\[Mu]5^2/\[Mu]2^2 (1002569/2128896-(1002569 \[Nu])/266112+(5012845 \[Nu]^2)/532224-(1002569 \[Nu]^3)/133056)+\[Epsilon]4^2/\[Mu]2^2 (5741/301056-(5741 \[Nu])/37632+(28705 \[Nu]^2)/75264-(5741 \[Nu]^3)/18816)+\[Alpha]4/\[Alpha]0 (187785/28672-(114335 \[Nu])/14336+(105365 \[Nu]^2)/43008-(3575 \[Nu]^3)/86016)+\[Epsilon]2^6/\[Mu]2^6 (3475/1289945088-(3475 \[Nu])/107495424+(3475 \[Nu]^2)/26873856-(3475 \[Nu]^3)/20155392)+\[Alpha]2^3/\[Alpha]0^3 (-(35/8192)-(35 \[Nu])/24576-(35 \[Nu]^2)/221184-(35 \[Nu]^3)/5971968)
+\[Alpha]2^2/\[Alpha]0^2 (-(5885/86016)+(15455 \[Nu])/774144+(48565 \[Nu]^2)/6967296+(3025 \[Nu]^3)/6967296)+((10125 \[Alpha]6)/2048-(172225 \[Alpha]6 \[Nu])/6144+(1025 \[Pi]^2 \[Alpha]6 \[Nu])/1024+(775 \[Alpha]6 \[Nu]^2)/1024+(175 \[Alpha]6 \[Nu]^3)/55296)/\[Alpha]0+\[Epsilon]3^2/\[Mu]2^2 (13285/225792-(84355 \[Nu])/225792+(452525 \[Nu]^2)/677376-(52025 \[Nu]^3)/225792+(\[Alpha]2 (-(325/21504)+(17225 \[Nu])/193536-(8125 \[Nu]^2)/64512-(325 \[Nu]^3)/21504))/\[Alpha]0)+\[Epsilon]2^4/\[Mu]2^4 (-(157225/125411328)+(2639225 \[Nu])/250822656-(752525 \[Nu]^2)/31352832+(123625 \[Nu]^3)/15676416
+\[Alpha]2/\[Alpha]0 (1225/7962624-(86975 \[Nu])/71663616+(20825 \[Nu]^2)/8957952+(1225 \[Nu]^3)/4478976))+\[Alpha]2 (\[Alpha]4/\[Alpha]0^2 (-(1215/8192)+(45 \[Nu])/512+(5 \[Nu]^2)/512-(5 \[Nu]^3)/24576)+(12159265/2709504-(81312265 \[Nu])/48771072+(13890475 \[Nu]^2)/48771072+(1423735 \[Nu]^3)/24385536)/\[Alpha]0)+SL^2/(G^2 m^4) (1531/1920+(9235 kp)/5376-(189 \[Alpha]3)/(32 \[Alpha]0)-(245 \[Alpha]3^2)/(384 \[Alpha]0^2)+(25 \[Epsilon]3^2)/(672 \[Mu]2^2)+\[Delta] ((275 km)/896+(25 km \[Alpha]6)/(32 \[Alpha]0)-(5 km \[Epsilon]2^2)/(768 \[Mu]2^2)-(5 km \[Mu]3^2)/(43008 \[Mu]2^2))-(455 \[Nu])/384-(455 kp \[Nu])/768
+(\[Alpha]4 (6955/1792+(6955 kp)/3584-(3575 \[Nu])/1792-(3575 kp \[Nu])/3584))/\[Alpha]0+(-((125 \[Alpha]6)/48)+(125 kp \[Alpha]6)/64-(25 \[Alpha]6 \[Nu])/32-(25 kp \[Alpha]6 \[Nu])/64)/\[Alpha]0+\[Alpha]2 ((-(195/256)-(195 kp)/512-(65 \[Nu])/768-(65 kp \[Nu])/1536)/\[Alpha]0+(\[Alpha]4 (-(45/512)-(45 kp)/1024-(5 \[Nu])/512-(5 kp \[Nu])/1024))/\[Alpha]0^2)+(\[Epsilon]2^2 (-(35/4608)-(35 kp)/9216+(35 \[Nu])/1152+(35 kp \[Nu])/2304+(\[Alpha]4 (-(65/3072)-(65 kp)/6144+(65 \[Nu])/768+(65 kp \[Nu])/1536))/\[Alpha]0))/\[Mu]2^2
+(\[Mu]3^2 (-(6835/18432)-(6835 kp)/36864+(6835 \[Nu])/4608+(6835 kp \[Nu])/9216+(\[Alpha]4 (-(88855/86016)-(88855 kp)/172032+(88855 \[Nu])/21504+(88855 kp \[Nu])/43008))/\[Alpha]0))/\[Mu]2^2)+\[Mu]4^2 ((\[Epsilon]2^2 (-(1120625/73156608)+(5603125 \[Nu])/36578304-(12326875 \[Nu]^2)/24385536+(1120625 \[Nu]^3)/2032128))/\[Mu]2^4+1/\[Mu]2^2 (-(20521555/469421568)+(218903765 \[Nu])/469421568-(137960875 \[Nu]^2)/156473856-(19378225 \[Nu]^3)/52157952
+(\[Alpha]2 (-(582725/1354752)+(30884425 \[Nu])/12192768-(14568125 \[Nu]^2)/4064256-(582725 \[Nu]^3)/1354752))/\[Alpha]0))+\[Epsilon]2^2 ((\[Epsilon]3^2 (-(625/1161216)+(3125 \[Nu])/580608-(6875 \[Nu]^2)/387072+(625 \[Nu]^3)/32256))/\[Mu]2^4+1/\[Mu]2^2 (8545325/41803776-(275952505 \[Nu])/292626432+(76468865 \[Nu]^2)/146313216-(3102055 \[Nu]^3)/36578304+(\[Alpha]2 (-(232315/4644864)+(9027875 \[Nu])/41803776-(426415 \[Nu]^2)/6967296-(49825 \[Nu]^3)/5225472))/\[Alpha]0+(\[Alpha]2^2 (55/147456-(935 \[Nu])/663552-(3905 \[Nu]^2)/11943936-(55 \[Nu]^3)/2985984))/\[Alpha]0^2
+(\[Alpha]4 (-(585/16384)+(8255 \[Nu])/49152-(14885 \[Nu]^2)/147456+(65 \[Nu]^3)/36864))/\[Alpha]0))+\[Mu]3^2 ((\[Epsilon]2^4 (4750325/12039487488-(4750325 \[Nu])/1003290624+(4750325 \[Nu]^2)/250822656-(4750325 \[Nu]^3)/188116992))/\[Mu]2^6+(\[Epsilon]3^2 (-(854375/32514048)+(4271875 \[Nu])/16257024-(9398125 \[Nu]^2)/10838016+(854375 \[Nu]^3)/903168))/\[Mu]2^4+(\[Mu]4^2 (-(1531894375/2048385024)+(7659471875 \[Nu])/1024192512-(16850838125 \[Nu]^2)/682795008+(1531894375 \[Nu]^3)/56899584))/\[Mu]2^4
+1/\[Mu]2^4 \[Epsilon]2^2 (-(421427675/7023034368)+(1771676575 \[Nu])/3511517184-(253696775 \[Nu]^2)/219469824+(85965875 \[Nu]^3)/219469824+(\[Alpha]2 (239225/15925248-(16984975 \[Nu])/143327232+(4066825 \[Nu]^2)/17915904+(239225 \[Nu]^3)/8957952))/\[Alpha]0)+1/\[Mu]2^2 (66732786325/45064470528-(584341668055 \[Nu])/90128941056+(103889173895 \[Nu]^2)/45064470528-(2930418985 \[Nu]^3)/11266117632+(\[Alpha]2 (-(1601245/2322432)+(256234145 \[Nu])/83607552-(33019085 \[Nu]^2)/27869184-(3562205 \[Nu]^3)/20901888))/\[Alpha]0
+(\[Alpha]2^2 (75185/4128768-(1278145 \[Nu])/18579456-(5338135 \[Nu]^2)/334430208-(75185 \[Nu]^3)/83607552))/\[Alpha]0^2+(\[Alpha]4 (-(799695/458752)+(11284585 \[Nu])/1376256-(20347795 \[Nu]^2)/4128768+(88855 \[Nu]^3)/1032192))/\[Alpha]0))+\[Mu]3^4 ((\[Epsilon]2^2 (6493694275/337105649664-(6493694275 \[Nu])/28092137472+(6493694275 \[Nu]^2)/7023034368-(6493694275 \[Nu]^3)/5267275776))/\[Mu]2^6+1/\[Mu]2^4 (11517624325/196644962304-(88126969975 \[Nu])/196644962304+(19021224025 \[Nu]^2)/24580620288+(4014024625 \[Nu]^3)/12290310144
+(\[Alpha]2 (46717225/127401984-(3316922975 \[Nu])/1146617856+(794192825 \[Nu]^2)/143327232+(46717225 \[Nu]^3)/71663616))/\[Alpha]0))+1/(G^2 m^4) SigmaL^2 (-(275/576)+(7585 kp)/10752+\[Delta]^2 (-(7/90)-(31 \[Alpha]3)/(96 \[Alpha]0)-(15 \[Alpha]3^2)/(128 \[Alpha]0^2)-(7 \[Epsilon]2^4)/(23040 \[Mu]2^4)+((7/720+(31 \[Alpha]3)/(1536 \[Alpha]0)) \[Epsilon]2^2)/\[Mu]2^2)+(\[Epsilon]3^2 (25/672-(25 \[Nu])/168))/\[Mu]2^2+(\[Epsilon]2^4 (-(95/98304)+(95 \[Nu])/24576))/\[Mu]2^4-(1745 \[Nu])/1152-(15055 kp \[Nu])/10752+(455 \[Nu]^2)/384+(455 kp \[Nu]^2)/768
+(\[Alpha]3 (-(25/48)+(25 \[Nu])/12))/\[Alpha]0+(\[Alpha]4 ((6955 kp)/7168-(6955 \[Nu])/1792-(17485 kp \[Nu])/7168+(3575 \[Nu]^2)/1792+(3575 kp \[Nu]^2)/3584))/\[Alpha]0+(-((75 \[Alpha]6)/32)+(75 kp \[Alpha]6)/128+(75 \[Alpha]6 \[Nu])/16-(75 kp \[Alpha]6 \[Nu])/128+(25 \[Alpha]6 \[Nu]^2)/32+25/64 kp \[Alpha]6 \[Nu]^2)/\[Alpha]0+1/\[Mu]2^2 \[Epsilon]2^2 (15605/516096+(25 kp)/18432+(\[Alpha]3 (25/768-(25 \[Nu])/192))/\[Alpha]0+(\[Alpha]2 (-(195/16384)-(65 \[Nu])/49152))/\[Alpha]0+(5885 \[Nu])/172032-(5 kp \[Nu])/3072-(35 \[Nu]^2)/1152-(35 kp \[Nu]^2)/2304
+(\[Alpha]4 (-((65 kp)/12288)+(65 \[Nu])/3072+(65 kp \[Nu])/2048-(65 \[Nu]^2)/768-(65 kp \[Nu]^2)/1536))/\[Alpha]0)+\[Alpha]2 ((\[Alpha]4 (-((45 kp)/2048)+(45 \[Nu])/512+(85 kp \[Nu])/2048+(5 \[Nu]^2)/512+(5 kp \[Nu]^2)/1024))/\[Alpha]0^2+(-((195 kp)/1024)+(195 \[Nu])/256+(1105 kp \[Nu])/3072+(65 \[Nu]^2)/768+(65 kp \[Nu]^2)/1536)/\[Alpha]0)+\[Delta] (-((7585 km)/10752)-(115 km \[Nu])/10752+(\[Alpha]4 (-((6955 km)/7168)+(3575 km \[Nu])/7168))/\[Alpha]0+(-((75 km \[Alpha]6)/128)-(75 km \[Alpha]6 \[Nu])/128)/\[Alpha]0
+(\[Mu]3^2 ((47815 km)/516096-(23915 km \[Nu])/64512+(\[Alpha]4 ((88855 km)/344064-(88855 km \[Nu])/86016))/\[Alpha]0))/\[Mu]2^2+(\[Epsilon]2^2 (-((25 km)/18432)-(5 km \[Nu])/4608+(\[Alpha]4 ((65 km)/12288-(65 km \[Nu])/3072))/\[Alpha]0))/\[Mu]2^2+\[Alpha]2 ((\[Alpha]4 ((45 km)/2048+(5 km \[Nu])/2048))/\[Alpha]0^2+((195 km)/1024+(65 km \[Nu])/3072)/\[Alpha]0))+\[Mu]3^2 ((\[Epsilon]2^2 (-(170875/8257536)+(170875 \[Nu])/2064384))/\[Mu]2^4+1/\[Mu]2^2 (-((47815 kp)/516096)+(6835 \[Nu])/18432+(47825 kp \[Nu])/86016-(6835 \[Nu]^2)/4608-(6835 kp \[Nu]^2)/9216
+(\[Alpha]4 (-((88855 kp)/344064)+(88855 \[Nu])/86016+(88855 kp \[Nu])/57344-(88855 \[Nu]^2)/21504-(88855 kp \[Nu]^2)/43008))/\[Alpha]0)))+SL (((81 \[Pi])/40+(189 \[Pi] \[Alpha]3)/(32 \[Alpha]0))/(G m^2)+1/(G^2 m^4) SigmaL (-((7585 km)/5376)-(3415 km \[Nu])/5376+(\[Alpha]4 (-((6955 km)/3584)+(3575 km \[Nu])/3584))/\[Alpha]0+(-((75 km \[Alpha]6)/64)-(175 km \[Alpha]6 \[Nu])/64)/\[Alpha]0+(\[Mu]3^2 ((47815 km)/258048-(47815 km \[Nu])/64512+(\[Alpha]4 ((88855 km)/172032-(88855 km \[Nu])/43008))/\[Alpha]0))/\[Mu]2^2
+(\[Epsilon]2^2 (-((25 km)/9216)+(25 km \[Nu])/2304+(\[Alpha]4 ((65 km)/6144-(65 km \[Nu])/1536))/\[Alpha]0))/\[Mu]2^2+\[Alpha]2 ((\[Alpha]4 ((45 km)/1024+(5 km \[Nu])/1024))/\[Alpha]0^2+((195 km)/512+(65 km \[Nu])/1536)/\[Alpha]0)+\[Delta] (643/640+(7585 kp)/5376-(9 \[Alpha]3)/(2 \[Alpha]0)-(35 \[Alpha]3^2)/(64 \[Alpha]0^2)+(25 \[Epsilon]3^2)/(336 \[Mu]2^2)-(455 \[Nu])/384-(455 kp \[Nu])/768+(\[Alpha]4 (6955/1792+(6955 kp)/3584-(3575 \[Nu])/1792-(3575 kp \[Nu])/3584))/\[Alpha]0+(-((125 \[Alpha]6)/32)+(75 kp \[Alpha]6)/64-(25 \[Alpha]6 \[Nu])/32-(25 kp \[Alpha]6 \[Nu])/64)/\[Alpha]0
+\[Alpha]2 ((-(195/256)-(195 kp)/512-(65 \[Nu])/768-(65 kp \[Nu])/1536)/\[Alpha]0+(\[Alpha]4 (-(45/512)-(45 kp)/1024-(5 \[Nu])/512-(5 kp \[Nu])/1024))/\[Alpha]0^2)+(\[Epsilon]2^2 (-(499/40320)+(25 kp)/9216+(63 \[Alpha]3)/(512 \[Alpha]0)+(35 \[Nu])/1152+(35 kp \[Nu])/2304+(\[Alpha]4 (-(65/3072)-(65 kp)/6144+(65 \[Nu])/768+(65 kp \[Nu])/1536))/\[Alpha]0))/\[Mu]2^2+1/\[Mu]2^2 \[Mu]3^2 (-(6835/18432)-(47815 kp)/258048+(6835 \[Nu])/4608+(6835 kp \[Nu])/9216+(\[Alpha]4 (-(88855/86016)-(88855 kp)/172032+(88855 \[Nu])/21504+(88855 kp \[Nu])/43008))/\[Alpha]0))))
-(107 Log[2])/56-(107 Log[\[Theta]])/56);
TaylorT3PhaseSpinPN[7]= \[Theta]^7 ((527861 \[Pi])/84672-(1243271 \[Pi] \[Nu])/338688+(747883 \[Pi] \[Nu]^2)/677376+(\[Mu]4^2 (-((3005 \[Pi])/56448)+(3005 \[Pi] \[Nu])/9408-(3005 \[Pi] \[Nu]^2)/6272))/\[Mu]2^2+(\[Epsilon]3^2 (-((55 \[Pi])/2688)+(55 \[Pi] \[Nu])/448-(165 \[Pi] \[Nu]^2)/896))/\[Mu]2^2+(\[Alpha]4 (-((2673 \[Pi])/1024)+(1881 \[Pi] \[Nu])/1024-(33 \[Pi] \[Nu]^2)/1024))/\[Alpha]0+(\[Alpha]2^2 ((21 \[Pi])/512+(7 \[Pi] \[Nu])/768+(7 \[Pi] \[Nu]^2)/13824))/\[Alpha]0^2+(\[Epsilon]2^4 ((67 \[Pi])/165888-(67 \[Pi] \[Nu])/20736+(67 \[Pi] \[Nu]^2)/10368))/\[Mu]2^4
+(\[Alpha]2 (-((12091 \[Pi])/5376)+(26647 \[Pi] \[Nu])/24192+(7265 \[Pi] \[Nu]^2)/48384))/\[Alpha]0+(\[Mu]3^4 ((27450727 \[Pi])/520224768-(27450727 \[Pi] \[Nu])/65028096+(27450727 \[Pi] \[Nu]^2)/32514048))/\[Mu]2^4+(\[Epsilon]2^2 (-((29177 \[Pi])/290304)+(87197 \[Pi] \[Nu])/193536-(4025 \[Pi] \[Nu]^2)/20736+(\[Alpha]2 ((163 \[Pi])/9216-(5705 \[Pi] \[Nu])/82944-(163 \[Pi] \[Nu]^2)/20736))/\[Alpha]0))/\[Mu]2^2
+\[Mu]3^2 ((\[Epsilon]2^2 ((386437 \[Pi])/18579456-(386437 \[Pi] \[Nu])/2322432+(386437 \[Pi] \[Nu]^2)/1161216))/\[Mu]2^4+(-((18854833 \[Pi])/32514048)+(8473411 \[Pi] \[Nu])/3096576-(27102967 \[Pi] \[Nu]^2)/16257024+(\[Alpha]2 ((172267 \[Pi])/516096-(861335 \[Pi] \[Nu])/663552-(172267 \[Pi] \[Nu]^2)/1161216))/\[Alpha]0)/\[Mu]2^2)+1/(G m^2) SigmaL \[Delta] (-(13147/4032)+(5157451 \[Nu])/1016064-(261479 \[Nu]^2)/1016064+(\[Alpha]5 (-(2675/768)+(39125 \[Nu])/6912-(6875 \[Nu]^2)/3456))/\[Alpha]0+(\[Alpha]7 (-(3645/2048)+(5265 \[Nu])/512-(675 \[Nu]^2)/2048))/\[Alpha]0
+(\[Epsilon]2^6 (37/2985984-(37 \[Nu])/373248+(37 \[Nu]^2)/186624))/\[Mu]2^6+(\[Alpha]4 (891/1024-(627 \[Nu])/1024+(11 \[Nu]^2)/1024))/\[Alpha]0+(\[Epsilon]4^2 (28705/602112-(143525 \[Nu])/602112+(28705 \[Nu]^2)/100352))/\[Mu]2^2+\[Alpha]2 ((2513/2304-(36047 \[Nu])/72576-(9965 \[Nu]^2)/145152)/\[Alpha]0+(\[Alpha]3 (6955/21504-(6305 \[Nu])/48384-(3575 \[Nu]^2)/193536))/\[Alpha]0^2+(\[Alpha]5 (105/1024-(105 \[Nu])/1024-(175 \[Nu]^2)/13824))/\[Alpha]0^2)+1/\[Mu]2^4 \[Epsilon]2^4 (-(32891/10450944)+(276149 \[Nu])/20901888-(13021 \[Nu]^2)/5225472+(\[Alpha]3 (-(265/995328)+(265 \[Nu])/124416-(265 \[Nu]^2)/62208))/\[Alpha]0
+(\[Alpha]2 (71/147456-(2485 \[Nu])/1327104-(71 \[Nu]^2)/331776))/\[Alpha]0)+\[Alpha]2^2 ((-(7/512)-(7 \[Nu])/2304-(7 \[Nu]^2)/41472)/\[Alpha]0^2+(\[Alpha]3 (45/2048+(5 \[Nu])/1024+(5 \[Nu]^2)/18432))/\[Alpha]0^3)+\[Alpha]3 ((-(2639305/338688)+(10483385 \[Nu])/2709504-(637835 \[Nu]^2)/677376)/\[Alpha]0+(\[Alpha]4 (1215/4096-(855 \[Nu])/4096+(15 \[Nu]^2)/4096))/\[Alpha]0^2)+(\[Epsilon]3^2 (39175/508032-(1985 \[Nu])/7938+(6035 \[Nu]^2)/84672+(\[Alpha]2 (-(125/4032)+(1625 \[Nu])/18144+(125 \[Nu]^2)/12096))/\[Alpha]0+(\[Alpha]3 (275/10752-(275 \[Nu])/1792+(825 \[Nu]^2)/3584))/\[Alpha]0))/\[Mu]2^2
+\[Mu]3^4 ((\[Epsilon]2^2 (69141493/2341011456-(69141493 \[Nu])/292626432+(69141493 \[Nu]^2)/146313216))/\[Mu]2^6+(122768903/585252864-(582816349 \[Nu])/585252864+(91740737 \[Nu]^2)/146313216+(\[Alpha]3 (-(495202585/780337152)+(495202585 \[Nu])/97542144-(495202585 \[Nu]^2)/48771072))/\[Alpha]0)/\[Mu]2^4)+\[Mu]4^2 ((\[Epsilon]2^2 (-(8965/387072)+(8965 \[Nu])/64512-(8965 \[Nu]^2)/43008))/\[Mu]2^4+(-(44705/169344)+(26795 \[Nu])/28224-(8885 \[Nu]^2)/18816+(\[Alpha]3 (493075/677376-(493075 \[Nu])/112896+(493075 \[Nu]^2)/75264))/\[Alpha]0)/\[Mu]2^2)
+\[Epsilon]2^2 ((\[Epsilon]3^2 (-(6635/3483648)+(3115 \[Nu])/248832-(23705 \[Nu]^2)/1161216))/\[Mu]2^4+1/\[Mu]2^2 (5352367/24385536-(1050781 \[Nu])/13934592-(1433077 \[Nu]^2)/32514048+(\[Alpha]4 (-(891/16384)+(627 \[Nu])/16384-(11 \[Nu]^2)/16384))/\[Alpha]0+(\[Alpha]2^2 (7/8192+(7 \[Nu])/36864+(7 \[Nu]^2)/663552))/\[Alpha]0^2+(\[Alpha]5 (175/9216-(4025 \[Nu])/41472+(875 \[Nu]^2)/10368))/\[Alpha]0+(\[Alpha]3 (201595/2322432-(9305 \[Nu])/24192+(21725 \[Nu]^2)/145152))/\[Alpha]0
+\[Alpha]2 ((\[Alpha]3 (-(65/36864)+(2275 \[Nu])/331776+(65 \[Nu]^2)/82944))/\[Alpha]0^2+(-(3901/64512)+(3257 \[Nu])/331776+(4267 \[Nu]^2)/2322432)/\[Alpha]0)))+\[Mu]3^2 ((\[Epsilon]3^2 (-(649325/12192768)+(649325 \[Nu])/1741824-(649325 \[Nu]^2)/1016064))/\[Mu]2^4+(\[Epsilon]2^4 (50579/41803776-(50579 \[Nu])/5225472+(50579 \[Nu]^2)/2612736))/\[Mu]2^6+1/\[Mu]2^4 \[Epsilon]2^2 (-(128744941/2341011456)+(61871053 \[Nu])/292626432+(5002835 \[Nu]^2)/146313216+(\[Alpha]3 (-(362255/13934592)+(362255 \[Nu])/1741824-(362255 \[Nu]^2)/870912))/\[Alpha]0
+(\[Alpha]2 (97057/4128768-(485285 \[Nu])/5308416-(97057 \[Nu]^2)/9289728))/\[Alpha]0)+1/\[Mu]2^2 (14150029/48771072-(90341239 \[Nu])/48771072+(2439533 \[Nu]^2)/32514048+(\[Alpha]3 (41368885/32514048-(4484255 \[Nu])/774144+(11431585 \[Nu]^2)/4064256))/\[Alpha]0+(\[Alpha]5 (34175/36864-(786025 \[Nu])/165888+(170875 \[Nu]^2)/41472))/\[Alpha]0+\[Alpha]2 ((5443/258048+(731995 \[Nu])/2322432+(10091 \[Nu]^2)/290304)/\[Alpha]0+(\[Alpha]3 (-(88855/1032192)+(444275 \[Nu])/1327104+(88855 \[Nu]^2)/2322432))/\[Alpha]0^2))))
+1/(G m^2) SL (-(113231/9072)+(1208561 \[Nu])/96768-(22703 \[Nu]^2)/72576+(\[Alpha]5 (-(29425/2304)+(74825 \[Nu])/5184-(83875 \[Nu]^2)/20736))/\[Alpha]0+(\[Alpha]7 (-(18225/2048)+(49545 \[Nu])/2048-(1305 \[Nu]^2)/2048))/\[Alpha]0+(\[Alpha]4 (2673/1024-(1881 \[Nu])/1024+(33 \[Nu]^2)/1024))/\[Alpha]0+(\[Epsilon]4^2 (28705/602112-(28705 \[Nu])/100352+(28705 \[Nu]^2)/75264))/\[Mu]2^2+(\[Mu]3^4 (2839259/16257024-(2839259 \[Nu])/2032128+(2839259 \[Nu]^2)/1016064+(\[Alpha]3 (-(495202585/334430208)+(495202585 \[Nu])/41803776-(495202585 \[Nu]^2)/20901888))/\[Alpha]0))/\[Mu]2^4
+\[Alpha]2 ((8639/2304-(10013 \[Nu])/10368-(3185 \[Nu]^2)/20736)/\[Alpha]0+(\[Alpha]3 (6955/9216-(6305 \[Nu])/20736-(3575 \[Nu]^2)/82944))/\[Alpha]0^2+(\[Alpha]5 (385/1024-(875 \[Nu])/4608-(2135 \[Nu]^2)/82944))/\[Alpha]0^2)+(\[Epsilon]2^4 (671/1161216-(671 \[Nu])/145152+(671 \[Nu]^2)/72576+(\[Alpha]3 (-(1855/2985984)+(1855 \[Nu])/373248-(1855 \[Nu]^2)/186624))/\[Alpha]0))/\[Mu]2^4+\[Alpha]2^2 ((-(21/512)-(7 \[Nu])/768-(7 \[Nu]^2)/13824)/\[Alpha]0^2+(\[Alpha]3 (105/2048+(35 \[Nu])/3072+(35 \[Nu]^2)/55296))/\[Alpha]0^3)
+\[Alpha]3 ((-(2639305/145152)+(10483385 \[Nu])/1161216-(637835 \[Nu]^2)/290304)/\[Alpha]0+(\[Alpha]4 (2835/4096-(1995 \[Nu])/4096+(35 \[Nu]^2)/4096))/\[Alpha]0^2)+(\[Epsilon]3^2 (39805/508032-(100895 \[Nu])/508032-(15965 \[Nu]^2)/169344+(\[Alpha]2 (-(125/4032)+(1625 \[Nu])/18144+(125 \[Nu]^2)/12096))/\[Alpha]0+(\[Alpha]3 (275/4608-(275 \[Nu])/768+(275 \[Nu]^2)/512))/\[Alpha]0))/\[Mu]2^2+(\[Mu]4^2 (-(116185/508032)+(116185 \[Nu])/84672-(116185 \[Nu]^2)/56448+(\[Alpha]3 (493075/290304-(493075 \[Nu])/48384+(493075 \[Nu]^2)/32256))/\[Alpha]0))/\[Mu]2^2
+\[Epsilon]2^2 ((\[Epsilon]3^2 (-(475/435456)+(475 \[Nu])/62208-(475 \[Nu]^2)/36288))/\[Mu]2^4+1/\[Mu]2^2 (-(139393/6096384)+(872327 \[Nu])/6096384-(44965 \[Nu]^2)/217728+(\[Alpha]5 (1925/27648-(79975 \[Nu])/248832+(10675 \[Nu]^2)/62208))/\[Alpha]0+(\[Alpha]3 (201595/995328-(9305 \[Nu])/10368+(21725 \[Nu]^2)/62208))/\[Alpha]0+\[Alpha]2 ((659/64512-(3295 \[Nu])/82944-(659 \[Nu]^2)/145152)/\[Alpha]0+(\[Alpha]3 (-(455/110592)+(15925 \[Nu])/995328+(455 \[Nu]^2)/248832))/\[Alpha]0^2)))
+\[Mu]3^2 ((\[Epsilon]3^2 (-(649325/12192768)+(649325 \[Nu])/1741824-(649325 \[Nu]^2)/1016064))/\[Mu]2^4+(\[Epsilon]2^2 (114841/3612672-(114841 \[Nu])/451584+(114841 \[Nu]^2)/225792+(\[Alpha]3 (-(362255/5971968)+(362255 \[Nu])/746496-(362255 \[Nu]^2)/373248))/\[Alpha]0))/\[Mu]2^4+1/\[Mu]2^2 (10102811/6967296-(1421857 \[Nu])/248832-(37453 \[Nu]^2)/108864+(\[Alpha]3 (41368885/13934592-(4484255 \[Nu])/331776+(11431585 \[Nu]^2)/1741824))/\[Alpha]0+(\[Alpha]5 (375925/110592-(15617975 \[Nu])/995328+(2084675 \[Nu]^2)/248832))/\[Alpha]0
+\[Alpha]2 ((\[Alpha]3 (-(88855/442368)+(3109925 \[Nu])/3981312+(88855 \[Nu]^2)/995328))/\[Alpha]0^2+(-(51971/258048)+(259855 \[Nu])/331776+(51971 \[Nu]^2)/580608)/\[Alpha]0))))); 
TaylorT3PhaseSpin=\[Alpha]0/(\[Theta]^5 \[Mu]2^2 \[Nu]) Sum[TaylorT3PhaseSpinPN[ii],{ii,1,7}]


(*Parametrized expression for dv/dt in terms of {\[Mu]2,\[Mu]3,\[Mu]4,\[Mu]5,\[Epsilon]2,\[Epsilon]3,\[Epsilon]4,\[Alpha]0,\[Alpha]2,\[Alpha]3,\[Alpha]4,\[Alpha]5,\[Alpha]6,\[Alpha]7} 
for TaylorT4*)

dvdtPN[1]=-1;
dvdtPN[2]= v^2 (107/21-55/21 \[Nu]+\[Alpha]2/\[Alpha]0 (-(3/2)-\[Nu]/6)+\[Epsilon]2^2/\[Mu]2^2 (-(1/36)+\[Nu]/9)+\[Mu]3^2/\[Mu]2^2 (-(1367/1008)+(1367 \[Nu])/252));
dvdtPN[3]= v^3 (-4 \[Pi] +SL/(G m^2) (4+(35 \[Alpha]3)/(3 \[Alpha]0))+SigmaL/(G m^2) \[Delta] (4/3+(5 \[Alpha]3)/\[Alpha]0-\[Epsilon]2^2/(12 \[Mu]2^2))); 
dvdtPN[4]= v^4 (-(4784/1323)+SL^2/(G^2 m^4) (-4-2 kp+((-6-3 kp) \[Alpha]4)/\[Alpha]0)+(SigmaL SL)/(G^2 m^4) (2 km+(-4-2 kp) \[Delta]+(3 km \[Alpha]4+(-6-3 kp) \[Alpha]4 \[Delta])/\[Alpha]0)+(87691 \[Nu])/5292-(5851 \[Nu]^2)/1323+\[Mu]4^2/\[Mu]2^2 (-(8965/3969)+(17930 \[Nu])/1323-(8965 \[Nu]^2)/441)
+\[Epsilon]3^2/\[Mu]2^2 (-(5/63)+(10 \[Nu])/21-(5 \[Nu]^2)/7)+\[Alpha]2/\[Alpha]0 (107/14-(194 \[Nu])/63-(55 \[Nu]^2)/126)+\[Alpha]2^2/\[Alpha]0^2 (-(9/4)-\[Nu]/2-\[Nu]^2/36)+\[Alpha]4/\[Alpha]0 (-(81/8)+(57 \[Nu])/8-\[Nu]^2/8)+SigmaL^2/(G^2 m^4) (-kp+km \[Delta]-\[Epsilon]2^2/(16 \[Mu]2^2)+(4+2 kp) \[Nu]+\[Alpha]4/\[Alpha]0 (-((3 kp)/2)+(3 km \[Delta])/2+(6+3 kp)\[Nu]))
+\[Epsilon]2^2/\[Mu]2^2 (17/504-(11 \[Nu])/63+(10 \[Nu]^2)/63+(\[Alpha]2 (-(1/24)+(35 \[Nu])/216+\[Nu]^2/54))/\[Alpha]0)+\[Mu]3^2/\[Mu]2^2 (32807/3024-(3515 \[Nu])/72+(8201 \[Nu]^2)/378+(\[Alpha]2 (-(1367/672)+(6835 \[Nu])/864+(1367 \[Nu]^2)/1512))/\[Alpha]0));
dvdtPN[5]=v^5 ((428 \[Pi])/21-(178 \[Pi] \[Nu])/21+\[Alpha]2/\[Alpha]0 (-6 \[Pi]-(2 \[Pi] \[Nu])/3)+\[Epsilon]2^2/\[Mu]2^2 (-(\[Pi]/18)+(2 \[Pi] \[Nu])/9)+\[Mu]3^2/\[Mu]2^2 (-((16403 \[Pi])/2016)+(16403 \[Pi] \[Nu])/504)+(SigmaL \[Delta])/(G m^2) (-(208/63)+\[Mu]3^2/\[Mu]2^2 (1025/252+(\[Alpha]3 (6835/1008-(6835 \[Nu])/252))/\[Alpha]0-(1025 \[Nu])/84)
+\[Epsilon]2^2/\[Mu]2^2 (367/1008+\[Alpha]3/\[Alpha]0 (5/36-(5 \[Nu])/9)+\[Alpha]2/\[Alpha]0 (-(1/8)-\[Nu]/72)-(11 \[Nu])/18)+\[Epsilon]3^2/\[Mu]2^2 (-(20/63)+(20 \[Nu])/21)+(10 \[Nu])/9+\[Alpha]2 ((2+(2 \[Nu])/9)/\[Alpha]0+(\[Alpha]3 (15+(5 \[Nu])/3))/\[Alpha]0^2)+\[Alpha]5/\[Alpha]0 (21/2-(35 \[Nu])/3)+\[Alpha]3/\[Alpha]0 (-(535/21)+(275 \[Nu])/21))
+SL/(G m^2) (-(316/63)+\[Mu]3^2/\[Mu]2^2 (598/63+(\[Alpha]3 (6835/432-(6835 \[Nu])/108))/\[Alpha]0-(2392 \[Nu])/63)+\[Epsilon]2^2/\[Mu]2^2 (43/126+(\[Alpha]3 (35/108-(35 \[Nu])/27))/\[Alpha]0-(86 \[Nu])/63)+\[Epsilon]3^2/\[Mu]2^2 (-(20/63)+(20 \[Nu])/21)+(514 \[Nu])/63+\[Alpha]2 ((6+(2 \[Nu])/3)/\[Alpha]0+(\[Alpha]3 (35+(35 \[Nu])/9))/\[Alpha]0^2)+\[Alpha]5/\[Alpha]0 (77/2-(427 \[Nu])/18)+\[Alpha]3/\[Alpha]0 (-(535/9)+(275 \[Nu])/9)));
dvdtPN[6]= v^6 (-(99210071/1091475)-(16 \[Pi]^2)/3+(SL (16 \[Pi]+(140 \[Pi] \[Alpha]3)/(3 \[Alpha]0)))/(G m^2)+(1712 \[Gamma]E)/105+(-(1650941/349272)-(41 \[Pi]^2)/48) \[Nu]+(669017 \[Nu]^2)/19404-(255110 \[Nu]^3)/43659+(\[Alpha]2^2 (321/28-(281 \[Nu])/84-(883 \[Nu]^2)/756-(55 \[Nu]^3)/756))/\[Alpha]0^2+(\[Alpha]2^3 (-(27/8)-(9 \[Nu])/8-\[Nu]^2/8-\[Nu]^3/216))/\[Alpha]0^3
+(\[Epsilon]4^2 (-(5741/35280)+(5741 \[Nu])/4410-(5741 \[Nu]^2)/1764+(5741 \[Nu]^3)/2205))/\[Mu]2^2+(\[Mu]5^2 (-(1002569/249480)+(1002569 \[Nu])/31185-(1002569 \[Nu]^2)/12474+(2005138 \[Nu]^3)/31185))/\[Mu]2^2+(\[Mu]4^2 (1063093/43659-(20977942 \[Nu])/130977+(12978200 \[Nu]^2)/43659-(1568095 \[Nu]^3)/14553+(\[Alpha]2 (-(8965/2646)+(475145 \[Nu])/23814-(224125 \[Nu]^2)/7938-(8965 \[Nu]^3)/2646))/\[Alpha]0))/\[Mu]2^2
+(\[Epsilon]3^2 (193/567-(1304 \[Nu])/567+(2540 \[Nu]^2)/567-(365 \[Nu]^3)/189+(\[Alpha]2 (-(5/42)+(265 \[Nu])/378-(125 \[Nu]^2)/126-(5 \[Nu]^3)/42))/\[Alpha]0))/\[Mu]2^2+\[Alpha]2 ((-(2392/441)+(770083 \[Nu])/31752-(122945 \[Nu]^2)/31752-(5851 \[Nu]^3)/7938)/\[Alpha]0+(\[Alpha]4 (-(243/8)+18 \[Nu]+2 \[Nu]^2-\[Nu]^3/24))/\[Alpha]0^2)
+(\[Alpha]4 (2889/56-(1759 \[Nu])/28+(1621 \[Nu]^2)/84-(55 \[Nu]^3)/168)+\[Alpha]6 (-(675/16)+(34445/144-(205 \[Pi]^2)/24) \[Nu]-(155 \[Nu]^2)/24-(35 \[Nu]^3)/1296))/\[Alpha]0+1/\[Mu]2^2 \[Epsilon]2^2 (2215/254016+(13567 \[Nu])/63504-(65687 \[Nu]^2)/63504+(853 \[Nu]^3)/5292+(\[Alpha]2^2 (-(1/16)+(17 \[Nu])/72+(71 \[Nu]^2)/1296+\[Nu]^3/324))/\[Alpha]0^2+(\[Alpha]4 (-(9/32)+(127 \[Nu])/96-(229 \[Nu]^2)/288+\[Nu]^3/72))/\[Alpha]0
+(\[Alpha]2 (17/336-(775 \[Nu])/3024+(79 \[Nu]^2)/378+(5 \[Nu]^3)/189))/\[Alpha]0)+1/\[Mu]2^2 \[Mu]3^2 (-(7345/297)+(30103159 \[Nu])/199584-(10994153 \[Nu]^2)/49896+(45311 \[Nu]^3)/891+(\[Alpha]2^2 (-(1367/448)+(23239 \[Nu])/2016+(97057 \[Nu]^2)/36288+(1367 \[Nu]^3)/9072))/\[Alpha]0^2+(\[Alpha]4 (-(12303/896)+(173609 \[Nu])/2688-(313043 \[Nu]^2)/8064+(1367 \[Nu]^3)/2016))/\[Alpha]0
+(\[Alpha]2 (32807/2016-(1295863 \[Nu])/18144+(73807 \[Nu]^2)/3024+(8201 \[Nu]^3)/2268))/\[Alpha]0)+1/(G^2 m^4) SL^2 (1198/63+(46 kp)/7-(1225 \[Alpha]3^2)/(9 \[Alpha]0^2)-(20 \[Epsilon]3^2)/(63 \[Mu]2^2)+\[Delta] (-((55 km)/21)-(20 km \[Alpha]6)/(3 \[Alpha]0)+(km \[Epsilon]2^2)/(18 \[Mu]2^2)+(km \[Mu]3^2)/(1008 \[Mu]2^2))+(-(82/7)-(41 kp)/7) \[Nu]
+\[Alpha]2 ((\[Alpha]4 (-18-9 kp+(-2-kp) \[Nu]))/\[Alpha]0^2+(-6-3 kp+(-(2/3)-kp/3) \[Nu])/\[Alpha]0)+(\[Epsilon]2^2 (-(1/6)-kp/12+(2/3+kp/3) \[Nu]+(\[Alpha]4 (-(1/6)-kp/12+(2/3+kp/3) \[Nu]))/\[Alpha]0))/\[Mu]2^2+(-((140 \[Alpha]3)/3)+\[Alpha]4 (214/7+(107 kp)/7+(-(110/7)-(55 kp)/7) \[Nu])+\[Alpha]6 (200/9-(50 kp)/3+(20/3+(10 kp)/3) \[Nu]))/\[Alpha]0
+(\[Mu]3^2 (-(1367/168)-(1367 kp)/336+(1367/42+(1367 kp)/84) \[Nu]+(\[Alpha]4 (-(1367/168)-(1367 kp)/336+(1367/42+(1367 kp)/84) \[Nu]))/\[Alpha]0))/\[Mu]2^2)+1/(G^2 m^4) SigmaL^2 (26/9+(193 kp)/42+\[Delta]^2 (-((20 \[Alpha]3)/(3 \[Alpha]0))-(25 \[Alpha]3^2)/\[Alpha]0^2+(5 \[Alpha]3 \[Epsilon]2^2)/(12 \[Alpha]0 \[Mu]2^2))+(-(1562/63)-(619 kp)/42) \[Nu]+(82/7+(41 kp)/7) \[Nu]^2
+(\[Epsilon]3^2 (-(20/63)+(80 \[Nu])/63))/\[Mu]2^2+(\[Mu]3^2 (-((293 kp)/144)+(1367/168+(12305 kp)/1008) \[Nu]+(-(1367/42)-(1367 kp)/84) \[Nu]^2+(\[Alpha]4 (-((1367 kp)/672)+(1367/168+(1367 kp)/112) \[Nu]+(-(1367/42)-(1367 kp)/84) \[Nu]^2))/\[Alpha]0))/\[Mu]2^2
+(\[Epsilon]2^2 (31/56-(5 kp)/72+(\[Alpha]2 (-(3/32)-\[Nu]/96))/\[Alpha]0+(-(167/168)+(13 kp)/36) \[Nu]+(-(2/3)-kp/3) \[Nu]^2+(\[Alpha]4 (-(kp/24)+(1/6+kp/4) \[Nu]+(-(2/3)-kp/3) \[Nu]^2))/\[Alpha]0))/\[Mu]2^2+\[Alpha]2 ((-((3 kp)/2)+(6+(17 kp)/6) \[Nu]+(2/3+kp/3) \[Nu]^2)/\[Alpha]0+(\[Alpha]4 (-((9 kp)/2)+(18+(17 kp)/2) \[Nu]+(2+kp) \[Nu]^2))/\[Alpha]0^2)
+(\[Alpha]6 (20-5 kp+(-40+5 kp) \[Nu]+(-(20/3)-(10 kp)/3) \[Nu]^2)+\[Alpha]4 ((107 kp)/14+(-(214/7)-(269 kp)/14) \[Nu]+(110/7+(55 kp)/7) \[Nu]^2))/\[Alpha]0+\[Delta] (-((193 km)/42)+(233 km \[Nu])/42+(\[Mu]3^2 ((293 km)/144-(8203 km \[Nu])/1008+(\[Alpha]4 ((1367 km)/672-(1367 km \[Nu])/168))/\[Alpha]0))/\[Mu]2^2
+(\[Epsilon]2^2 ((5 km)/72-(2 km \[Nu])/9+(\[Alpha]4 (km/24-(km \[Nu])/6))/\[Alpha]0))/\[Mu]2^2+\[Alpha]2 (((3 km)/2+(km \[Nu])/6)/\[Alpha]0+(\[Alpha]4 ((9 km)/2+(km \[Nu])/2))/\[Alpha]0^2)+(\[Alpha]4 (-((107 km)/14)+(55 km \[Nu])/14)+\[Alpha]6 (5 km+5 km \[Nu]))/\[Alpha]0))+SigmaL ((\[Delta] ((16 \[Pi])/3+(20 \[Pi] \[Alpha]3)/\[Alpha]0-(\[Pi] \[Epsilon]2^2)/(6 \[Mu]2^2)))/(G m^2)
+1/(G^2 m^4) SL (-((193 km)/21)+(49 km \[Nu])/3+(\[Mu]3^2 ((293 km)/72-(293 km \[Nu])/18+(\[Alpha]4 ((1367 km)/336-(1367 km \[Nu])/84))/\[Alpha]0))/\[Mu]2^2+(\[Epsilon]2^2 ((5 km)/36-(5 km \[Nu])/9+(\[Alpha]4 (km/12-(km \[Nu])/3))/\[Alpha]0))/\[Mu]2^2+\[Alpha]2 ((3 km+(km \[Nu])/3)/\[Alpha]0+(\[Alpha]4 (9 km+km \[Nu]))/\[Alpha]0^2)+(\[Alpha]4 (-((107 km)/7)+(55 km \[Nu])/7)+\[Alpha]6 (10 km+(70 km \[Nu])/3))/\[Alpha]0
+\[Delta] (1436/63+(193 kp)/21-(350 \[Alpha]3^2)/(3 \[Alpha]0^2)-(40 \[Epsilon]3^2)/(63 \[Mu]2^2)+(-(82/7)-(41 kp)/7) \[Nu]+\[Alpha]2 ((\[Alpha]4 (-18-9 kp+(-2-kp) \[Nu]))/\[Alpha]0^2+(-6-3 kp+(-(2/3)-kp/3) \[Nu])/\[Alpha]0)+(-((320 \[Alpha]3)/9)+\[Alpha]4 (214/7+(107 kp)/7+(-(110/7)-(55 kp)/7) \[Nu])+\[Alpha]6 (100/3-10 kp+(20/3+(10 kp)/3) \[Nu]))/\[Alpha]0
+(\[Mu]3^2 (-(1367/168)-(293 kp)/72+(1367/42+(1367 kp)/84) \[Nu]+(\[Alpha]4 (-(1367/168)-(1367 kp)/336+(1367/42+(1367 kp)/84) \[Nu]))/\[Alpha]0))/\[Mu]2^2+(\[Epsilon]2^2 (143/252-(5 kp)/36+(2/3+kp/3) \[Nu]+((35 \[Alpha]3)/36+\[Alpha]4 (-(1/6)-kp/12+(2/3+kp/3) \[Nu]))/\[Alpha]0))/\[Mu]2^2)))+(3424 Log[2])/105+(1712 Log[v])/105);
dvdtPN[7]= v^7 (-((19136 \[Pi])/1323)+(144449 \[Pi] \[Nu])/2646-(33389 \[Pi] \[Nu]^2)/2646+(\[Mu]4^2 (-((23900 \[Pi])/1323)+(47800 \[Pi] \[Nu])/441-(23900 \[Pi] \[Nu]^2)/147))/\[Mu]2^2+(\[Epsilon]3^2 (-((20 \[Pi])/63)+(40 \[Pi] \[Nu])/21-(20 \[Pi] \[Nu]^2)/7))/\[Mu]2^2+(\[Alpha]2 ((214 \[Pi])/7-(587 \[Pi] \[Nu])/63-(89 \[Pi] \[Nu]^2)/63))/\[Alpha]0+(\[Alpha]4 (-((81 \[Pi])/2)+(57 \[Pi] \[Nu])/2-(\[Pi] \[Nu]^2)/2))/\[Alpha]0
+(\[Alpha]2^2 (-9 \[Pi]-2 \[Pi] \[Nu]-(\[Pi] \[Nu]^2)/9))/\[Alpha]0^2+(\[Epsilon]2^2 ((17 \[Pi])/252-(9 \[Pi] \[Nu])/28+(13 \[Pi] \[Nu]^2)/63+(\[Alpha]2 (-(\[Pi]/12)+(35 \[Pi] \[Nu])/108+(\[Pi] \[Nu]^2)/27))/\[Alpha]0))/\[Mu]2^2+(\[Mu]3^2 ((98417 \[Pi])/1512-(55457 \[Pi] \[Nu])/192+(344447 \[Pi] \[Nu]^2)/3024+(\[Alpha]2 (-((16403 \[Pi])/1344)+(82015 \[Pi] \[Nu])/1728+(16403 \[Pi] \[Nu]^2)/3024))/\[Alpha]0))/\[Mu]2^2
+1/(G m^2) SigmaL \[Delta] (-(49844/3969)-(366697 \[Nu])/7938-(28423 \[Nu]^2)/3969+(\[Epsilon]4^2 (-(5741/7056)+(28705 \[Nu])/7056-(5741 \[Nu]^2)/1176))/\[Mu]2^2+(\[Alpha]3 \[Alpha]4 (405/4-(285 \[Nu])/4+(5 \[Nu]^2)/4))/\[Alpha]0^2+\[Alpha]2^2 ((3+(2 \[Nu])/3+\[Nu]^2/27)/\[Alpha]0^2+(\[Alpha]3 (135/4+(15 \[Nu])/2+(5 \[Nu]^2)/12))/\[Alpha]0^3)
+(\[Epsilon]3^2 (188/81-(5140 \[Nu])/567+(490 \[Nu]^2)/81+(\[Alpha]2 (-(10/21)+(260 \[Nu])/189+(10 \[Nu]^2)/63))/\[Alpha]0+(\[Alpha]3 (25/63-(50 \[Nu])/21+(25 \[Nu]^2)/7))/\[Alpha]0))/\[Mu]2^2+(\[Alpha]5 (-(107/2)+(1565 \[Nu])/18-(275 \[Nu]^2)/9)+\[Alpha]4 (27/2-(19 \[Nu])/2+\[Nu]^2/6)+\[Alpha]7 (243/8-(351 \[Nu])/2+(45 \[Nu]^2)/8)+\[Alpha]3 (23920/1323-(438455 \[Nu])/5292+(29255 \[Nu]^2)/1323))/\[Alpha]0
+(\[Mu]4^2 (1592/147-(7960 \[Nu])/147+(3184 \[Nu]^2)/49+(\[Alpha]3 (44825/3969-(89650 \[Nu])/1323+(44825 \[Nu]^2)/441))/\[Alpha]0))/\[Mu]2^2+1/\[Mu]2^2 \[Epsilon]2^2 (-(14383/63504)+(37585 \[Nu])/31752+(41471 \[Nu]^2)/127008+(\[Alpha]2^2 (-(3/16)-\[Nu]/24-\[Nu]^2/432))/\[Alpha]0^2+\[Alpha]2 ((\[Alpha]3 (5/12-(175 \[Nu])/108-(5 \[Nu]^2)/27))/\[Alpha]0^2+(367/672-(5177 \[Nu])/6048-(11 \[Nu]^2)/108)/\[Alpha]0)
+(\[Alpha]3 (-(85/504)+(55 \[Nu])/63-(50 \[Nu]^2)/63)+\[Alpha]4 (-(27/32)+(19 \[Nu])/32-\[Nu]^2/96)+\[Alpha]5 (7/24-(161 \[Nu])/108+(35 \[Nu]^2)/27))/\[Alpha]0)+\[Alpha]2 ((-(104/21)+(211 \[Nu])/189+(5 \[Nu]^2)/27)/\[Alpha]0+(\[Alpha]5 (63/2-(63 \[Nu])/2-(35 \[Nu]^2)/9)+\[Alpha]3 (-(535/7)+(1940 \[Nu])/63+(275 \[Nu]^2)/63))/\[Alpha]0^2)+1/\[Mu]2^2 \[Mu]3^2 (-(253385/9072)+(811795 \[Nu])/9072-(319661 \[Nu]^2)/18144
+\[Alpha]2 ((\[Alpha]3 (6835/336-(34175 \[Nu])/432-(6835 \[Nu]^2)/756))/\[Alpha]0^2+(1025/168-(13325 \[Nu])/756-(1025 \[Nu]^2)/504)/\[Alpha]0)+(\[Alpha]3 (-(164035/3024)+(17575 \[Nu])/72-(41005 \[Nu]^2)/378)+\[Alpha]5 (1367/96-(31441 \[Nu])/432+(6835 \[Nu]^2)/108))/\[Alpha]0))
+1/(G m^2) SL (-(58468/1323)-(154424 \[Nu])/1323-(3494 \[Nu]^2)/1323+(\[Epsilon]4^2 (-(5741/7056)+(5741 \[Nu])/1176-(5741 \[Nu]^2)/882))/\[Mu]2^2+(\[Alpha]3 \[Alpha]4 (945/4-(665 \[Nu])/4+(35 \[Nu]^2)/12))/\[Alpha]0^2+\[Alpha]2^2 ((9+2 \[Nu]+\[Nu]^2/9)/\[Alpha]0^2+(\[Alpha]3 (315/4+(35 \[Nu])/2+(35 \[Nu]^2)/36))/\[Alpha]0^3)
+(\[Epsilon]3^2 (1556/567-(7150 \[Nu])/567+(7300 \[Nu]^2)/567+(\[Alpha]2 (-(10/21)+(260 \[Nu])/189+(10 \[Nu]^2)/63))/\[Alpha]0+(\[Alpha]3 (25/27-(50 \[Nu])/9+(25 \[Nu]^2)/3))/\[Alpha]0))/\[Mu]2^2+1/\[Alpha]0 (\[Alpha]5 (-(1177/6)+(5986 \[Nu])/27-(3355 \[Nu]^2)/54)+\[Alpha]4 (81/2-(57 \[Nu])/2+\[Nu]^2/2)+\[Alpha]7 (1215/8-(3303 \[Nu])/8+(87 \[Nu]^2)/8)
+\[Alpha]3 (23920/567-(438455 \[Nu])/2268+(29255 \[Nu]^2)/567))+(\[Mu]4^2 (272392/11907-(544784 \[Nu])/3969+(272392 \[Nu]^2)/1323+(\[Alpha]3 (44825/1701-(89650 \[Nu])/567+(44825 \[Nu]^2)/189))/\[Alpha]0))/\[Mu]2^2+1/\[Mu]2^2 \[Epsilon]2^2 (-(2131/15876)+(1165 \[Nu])/2646+(1534 \[Nu]^2)/3969+\[Alpha]2 ((\[Alpha]3 (35/36-(1225 \[Nu])/324-(35 \[Nu]^2)/81))/\[Alpha]0^2+(43/84-(215 \[Nu])/108-(43 \[Nu]^2)/189)/\[Alpha]0)
+(\[Alpha]3 (-(85/216)+(55 \[Nu])/27-(50 \[Nu]^2)/27)+\[Alpha]5 (77/72-(3199 \[Nu])/648+(427 \[Nu]^2)/162))/\[Alpha]0)+\[Alpha]2 ((-(158/21)+(2155 \[Nu])/189+(257 \[Nu]^2)/189)/\[Alpha]0+(\[Alpha]5 (231/2-(175 \[Nu])/3-(427 \[Nu]^2)/54)+\[Alpha]3 (-(535/3)+(1940 \[Nu])/27+(275 \[Nu]^2)/27))/\[Alpha]0^2)+1/\[Mu]2^2 \[Mu]3^2 (-(65491/1296)+(345665 \[Nu])/1512-(120121 \[Nu]^2)/1134
+\[Alpha]2 ((\[Alpha]3 (6835/144-(239225 \[Nu])/1296-(6835 \[Nu]^2)/324))/\[Alpha]0^2+(299/21-(1495 \[Nu])/27-(1196 \[Nu]^2)/189)/\[Alpha]0)+(\[Alpha]3 (-(164035/1296)+(123025 \[Nu])/216-(41005 \[Nu]^2)/162)+\[Alpha]5 (15037/288-(624719 \[Nu])/2592+(83387 \[Nu]^2)/648))/\[Alpha]0)));
dvdtSpin= - (32 (v^9) (\[Mu]2^2) \[Nu] )/(5 m \[Alpha]0) Sum[dvdtPN[ii],{ii,1,7}];

